Inducibility of directed paths

A long standing open problem in extremal graph theory is to describe all graphs that maximize the number of induced copies of a path on four vertices. The character of the problem changes in the setting of oriented graphs, and becomes more tractable. Here we resolve this problem in the setting of oriented graphs without transitive triangles.

==> anc/F_edges2orientedblind__forbidden.txt <==
3 0 2 2 2



==> anc/F_edges2orientedblind__n4_labeled.txt <==
3 2   1 1  1  
3 2   1 -2  1  
3 2   1 -2  -2  
3 2   1 -2  2  

3 2   -2 1  1  
3 2   -2 1  2  
3 2   2 2  1  
3 2   -2 1  -2  
3 2   2 -2  1  



==> anc/F_edges2orientedblind__n4_unlabeled.txt <==
0 0  
1 0   
2 0   1  
2 0   -2  
3 0   1 1  1  
3 0   1 1  -2  
3 0   1 -2  -2  
3 0   1 -2  2  
3 0   -2 2  -2  
4 0   1 1 1  1 1  1  
4 0   1 1 1  1 1  -2  
4 0   1 1 1  1 -2  -2  
4 0   1 1 1  1 -2  2  
4 0   1 1 -2  1 -2  -2  
4 0   1 1 -2  1 -2  2  
4 0   1 1 1  -2 2  -2  
4 0   1 1 -2  -2 1  1  
4 0   1 1 -2  -2 1  -2  
4 0   1 1 -2  -2 2  -2  
4 0   1 1 -2  -2 2  1  
4 0   1 1 -2  -2 -2  1  
4 0   1 -2 2  -2 2  1  
4 0   1 -2 -2  -2 -2  1  
4 0   1 -2 2  -2 2  -2  
4 0   1 -2 2  2 -2  1  
4 0   1 -2 -2  -2 2  1  


==> anc/F_edges2orientedblind__n5_labeled.txt <==
4 3   1 1 1  1 1  1  
4 3   1 1 1  1 1  -2  
4 3   1 1 1  1 -2  1  
4 3   1 1 -2  1 1  1  
4 3   1 1 1  1 -2  -2  
4 3   1 1 -2  1 1  -2  
4 3   1 1 -2  1 -2  1  
4 3   1 1 1  1 -2  2  
4 3   1 1 -2  1 1  2  
4 3   1 1 -2  1 2  1  
4 3   1 1 -2  1 -2  -2  
4 3   1 1 -2  1 -2  2  
4 3   1 1 -2  1 2  -2  
4 3   1 1 2  1 -2  -2  

4 3   1 1 1  -2 1  1  
4 3   1 1 1  -2 1  2  
4 3   1 1 1  2 2  1  
4 3   1 1 1  -2 1  -2  
4 3   1 1 1  2 -2  1  
4 3   1 1 1  -2 2  -2  
4 3   1 1 -2  -2 1  1  
4 3   1 1 -2  2 1  1  
4 3   1 1 -2  -2 1  -2  
4 3   1 1 -2  2 -2  1  
4 3   1 1 -2  -2 1  2  
4 3   1 1 -2  2 2  1  
4 3   1 1 -2  -2 2  -2  
4 3   1 1 -2  2 -2  2  
4 3   1 1 -2  -2 2  1  
4 3   1 1 -2  2 1  2  
4 3   1 1 -2  -2 -2  1  
4 3   1 1 -2  2 1  -2  

4 3   1 -2 1  -2 1  1  
4 3   1 -2 1  -2 1  2  
4 3   1 -2 1  -2 1  -2  
4 3   1 -2 1  -2 2  1  
4 3   1 -2 2  -2 1  1  
4 3   1 -2 1  -2 2  -2  
4 3   1 -2 2  -2 1  -2  
4 3   1 -2 1  -2 -2  1  
4 3   1 -2 -2  -2 1  1  
4 3   1 -2 2  -2 2  1  
4 3   1 -2 -2  -2 -2  1  
4 3   1 -2 2  -2 2  -2  
4 3   1 -2 -2  -2 2  1  
4 3   1 -2 2  -2 -2  1  

4 3   1 -2 1  2 1  1  
4 3   1 -2 1  2 1  2  
4 3   1 2 1  -2 1  2  
4 3   1 -2 1  2 2  1  
4 3   1 2 2  -2 1  1  
4 3   1 -2 1  2 -2  2  
4 3   1 2 -2  -2 1  2  
4 3   1 -2 1  2 -2  1  
4 3   1 2 -2  -2 1  1  
4 3   1 2 2  -2 -2  1  
4 3   1 -2 2  2 -2  1  
4 3   1 -2 -2  2 -2  1  
4 3   1 2 -2  -2 -2  1  

4 3   -2 2 1  -2 1  1  
4 3   -2 2 1  -2 1  2  
4 3   2 -2 1  2 2  1  
4 3   2 -2 1  2 1  2  
4 3   -2 2 1  -2 2  1  
4 3   -2 2 2  -2 1  1  
4 3   2 -2 2  2 1  1  
4 3   -2 2 1  -2 2  -2  
4 3   2 -2 2  2 1  -2  
4 3   -2 2 2  -2 -2  1  

3 1   1 1  1  
3 1   1 1  -2  
3 1   1 -2  1  
3 1   1 -2  -2  
3 1   2 2  1  
3 1   1 -2  2  
3 1   2 -2  1  
3 1   -2 2  -2  


==> anc/F_edges2orientedblind__n5_unlabeled.txt <==
0 0  
1 0   
2 0   1  
2 0   -2  
3 0   1 1  1  
3 0   1 1  -2  
3 0   1 -2  -2  
3 0   1 -2  2  
3 0   -2 2  -2  
4 0   1 1 1  1 1  1  
4 0   1 1 1  1 1  -2  
4 0   1 1 1  1 -2  -2  
4 0   1 1 1  1 -2  2  
4 0   1 1 -2  1 -2  -2  
4 0   1 1 -2  1 -2  2  
4 0   1 1 1  -2 2  -2  
4 0   1 1 -2  -2 1  1  
4 0   1 1 -2  -2 1  -2  
4 0   1 1 -2  -2 2  -2  
4 0   1 1 -2  -2 2  1  
4 0   1 1 -2  -2 -2  1  
4 0   1 -2 2  -2 2  1  
4 0   1 -2 -2  -2 -2  1  
4 0   1 -2 2  -2 2  -2  
4 0   1 -2 2  2 -2  1  
4 0   1 -2 -2  -2 2  1  
5 0   1 1 1 1  1 1 1  1 1  1  
5 0   1 1 1 1  1 1 1  1 1  -2  
5 0   1 1 1 1  1 1 1  1 -2  -2  
5 0   1 1 1 1  1 1 1  1 -2  2  
5 0   1 1 1 1  1 1 -2  1 -2  -2  
5 0   1 1 1 1  1 1 -2  1 -2  2  
5 0   1 1 1 -2  1 1 -2  1 -2  -2  
5 0   1 1 1 -2  1 1 -2  1 -2  2  
5 0   1 1 1 -2  1 1 -2  1 2  2  
5 0   1 1 1 1  1 1 1  -2 2  -2  
5 0   1 1 1 1  1 1 -2  -2 1  1  
5 0   1 1 1 1  1 1 -2  -2 1  -2  
5 0   1 1 1 1  1 1 -2  -2 -2  1  
5 0   1 1 1 1  1 1 -2  -2 2  1  
5 0   1 1 1 1  1 1 -2  -2 2  -2  
5 0   1 1 1 -2  1 1 -2  -2 1  1  
5 0   1 1 1 -2  1 1 -2  -2 1  -2  
5 0   1 1 1 -2  1 1 -2  -2 1  2  
5 0   1 1 1 -2  1 1 -2  -2 -2  1  
5 0   1 1 1 -2  1 1 -2  -2 2  1  
5 0   1 1 1 -2  1 1 -2  -2 2  -2  
5 0   1 1 1 -2  1 1 2  -2 1  1  
5 0   1 1 1 -2  1 1 2  -2 1  -2  
5 0   1 1 1 -2  1 1 2  -2 1  2  
5 0   1 1 1 -2  1 1 2  -2 2  -2  
5 0   1 1 1 1  1 -2 -2  -2 -2  1  
5 0   1 1 1 1  1 -2 -2  -2 2  1  
5 0   1 1 1 1  1 -2 2  -2 2  1  
5 0   1 1 1 1  1 -2 2  -2 2  -2  
5 0   1 1 1 -2  1 -2 1  -2 -2  1  
5 0   1 1 1 -2  1 -2 1  -2 2  1  
5 0   1 1 1 -2  1 -2 1  -2 2  -2  
5 0   1 1 1 -2  1 -2 -2  -2 -2  1  
5 0   1 1 1 -2  1 -2 -2  -2 2  1  
5 0   1 1 1 -2  1 -2 2  -2 2  1  
5 0   1 1 1 -2  1 -2 2  -2 2  -2  
5 0   1 1 1 2  1 -2 1  -2 -2  1  
5 0   1 1 1 2  1 -2 1  -2 2  1  
5 0   1 1 1 2  1 -2 1  -2 2  -2  
5 0   1 1 1 2  1 -2 -2  -2 -2  1  
5 0   1 1 1 2  1 -2 -2  -2 2  1  
5 0   1 1 1 2  1 -2 2  -2 2  1  
5 0   1 1 1 2  1 -2 2  -2 2  -2  
5 0   1 1 1 1  1 -2 2  2 -2  1  
5 0   1 1 1 -2  1 -2 1  2 2  1  
5 0   1 1 1 -2  1 -2 -2  2 -2  1  
5 0   1 1 1 -2  1 -2 -2  2 2  1  
5 0   1 1 1 -2  1 -2 2  2 1  1  
5 0   1 1 1 -2  1 -2 2  2 1  -2  
5 0   1 1 1 -2  1 -2 2  2 -2  1  
5 0   1 1 1 -2  1 -2 2  2 2  1  
5 0   1 1 -2 -2  1 -2 -2  -2 -2  1  
5 0   1 1 -2 -2  1 -2 -2  -2 2  1  
5 0   1 1 -2 -2  1 -2 2  -2 2  1  
5 0   1 1 -2 2  1 -2 2  -2 2  1  
5 0   1 1 -2 2  1 -2 2  -2 2  -2  
5 0   1 1 -2 -2  1 -2 -2  2 2  1  
5 0   1 1 -2 -2  1 -2 2  2 -2  1  
5 0   1 1 -2 -2  1 -2 2  2 2  1  
5 0   1 1 -2 2  1 -2 2  2 -2  1  
5 0   1 1 1 -2  -2 2 1  -2 1  1  
5 0   1 1 1 -2  -2 2 1  -2 1  -2  
5 0   1 1 1 -2  -2 2 1  -2 1  2  
5 0   1 1 1 -2  -2 2 1  -2 2  -2  
5 0   1 1 -2 2  -2 1 2  1 -2  -2  
5 0   1 1 -2 -2  -2 1 -2  -2 1  1  
5 0   1 1 -2 -2  -2 1 2  -2 1  1  
5 0   1 1 -2 -2  -2 1 2  -2 -2  1  
5 0   1 1 -2 2  -2 1 -2  -2 1  1  
5 0   1 1 -2 2  -2 1 -2  -2 1  -2  
5 0   1 1 -2 2  -2 1 2  -2 1  -2  
5 0   1 1 -2 -2  -2 2 -2  -2 1  1  
5 0   1 1 -2 -2  -2 2 2  -2 1  1  
5 0   1 1 -2 -2  -2 2 2  -2 -2  1  
5 0   1 1 -2 2  -2 2 1  -2 -2  1  
5 0   1 1 -2 2  -2 2 1  -2 2  -2  
5 0   1 1 -2 2  -2 2 2  -2 -2  1  
5 0   1 1 -2 2  -2 2 1  1 -2  1  
5 0   1 -2 -2 2  -2 -2 2  1 -2  -2  


==> anc/F_edges2orientedblind__n6_labeled.txt <==
5 4   1 1 1 1  1 1 1  1 1  1  
5 4   1 1 1 1  1 1 1  1 1  -2  
5 4   1 1 1 1  1 1 1  1 -2  1  
5 4   1 1 1 1  1 1 -2  1 1  1  
5 4   1 1 1 -2  1 1 1  1 1  1  
5 4   1 1 1 1  1 1 1  1 -2  -2  
5 4   1 1 1 1  1 1 -2  1 1  -2  
5 4   1 1 1 1  1 1 -2  1 -2  1  
5 4   1 1 1 -2  1 1 1  1 1  -2  
5 4   1 1 1 -2  1 1 1  1 -2  1  
5 4   1 1 1 -2  1 1 -2  1 1  1  
5 4   1 1 1 1  1 1 1  1 -2  2  
5 4   1 1 1 1  1 1 -2  1 1  2  
5 4   1 1 1 1  1 1 -2  1 2  1  
5 4   1 1 1 -2  1 1 1  1 1  2  
5 4   1 1 1 -2  1 1 1  1 2  1  
5 4   1 1 1 -2  1 1 2  1 1  1  
5 4   1 1 1 1  1 1 -2  1 -2  -2  
5 4   1 1 1 -2  1 1 1  1 -2  -2  
5 4   1 1 1 -2  1 1 -2  1 1  -2  
5 4   1 1 1 -2  1 1 -2  1 -2  1  
5 4   1 1 1 1  1 1 -2  1 -2  2  
5 4   1 1 1 1  1 1 -2  1 2  -2  
5 4   1 1 1 1  1 1 2  1 -2  -2  
5 4   1 1 1 -2  1 1 1  1 -2  2  
5 4   1 1 1 -2  1 1 1  1 2  -2  
5 4   1 1 1 -2  1 1 -2  1 1  2  
5 4   1 1 1 -2  1 1 -2  1 2  1  
5 4   1 1 1 -2  1 1 2  1 1  -2  
5 4   1 1 1 -2  1 1 2  1 -2  1  
5 4   1 1 1 2  1 1 1  1 -2  -2  
5 4   1 1 1 2  1 1 -2  1 1  -2  
5 4   1 1 1 2  1 1 -2  1 -2  1  
5 4   1 1 1 -2  1 1 -2  1 -2  -2  
5 4   1 1 1 -2  1 1 -2  1 -2  2  
5 4   1 1 1 -2  1 1 -2  1 2  -2  
5 4   1 1 1 -2  1 1 2  1 -2  -2  
5 4   1 1 1 2  1 1 -2  1 -2  -2  
5 4   1 1 1 -2  1 1 -2  1 2  2  
5 4   1 1 1 -2  1 1 2  1 -2  2  
5 4   1 1 1 -2  1 1 2  1 2  -2  

5 4   1 1 1 1  1 1 1  -2 1  1  
5 4   1 1 1 1  1 1 1  -2 1  2  
5 4   1 1 1 1  1 1 1  2 2  1  
5 4   1 1 1 1  1 1 1  -2 1  -2  
5 4   1 1 1 1  1 1 1  2 -2  1  
5 4   1 1 1 1  1 1 1  -2 2  -2  
5 4   1 1 1 1  1 1 -2  -2 1  1  
5 4   1 1 1 1  1 1 -2  2 1  1  
5 4   1 1 1 -2  1 1 1  -2 1  1  
5 4   1 1 1 -2  1 1 1  2 1  1  
5 4   1 1 1 1  1 1 -2  -2 1  -2  
5 4   1 1 1 1  1 1 -2  2 -2  1  
5 4   1 1 1 1  1 1 -2  -2 1  2  
5 4   1 1 1 1  1 1 -2  2 2  1  
5 4   1 1 1 -2  1 1 1  -2 1  -2  
5 4   1 1 1 -2  1 1 1  2 -2  1  
5 4   1 1 1 -2  1 1 1  -2 1  2  
5 4   1 1 1 -2  1 1 1  2 2  1  
5 4   1 1 1 1  1 1 -2  -2 -2  1  
5 4   1 1 1 1  1 1 -2  2 1  -2  
5 4   1 1 1 -2  1 1 1  -2 -2  1  
5 4   1 1 1 -2  1 1 1  2 1  -2  
5 4   1 1 1 1  1 1 -2  -2 2  1  
5 4   1 1 1 1  1 1 -2  2 1  2  
5 4   1 1 1 -2  1 1 1  -2 2  1  
5 4   1 1 1 -2  1 1 1  2 1  2  
5 4   1 1 1 1  1 1 -2  -2 2  -2  
5 4   1 1 1 1  1 1 -2  2 -2  2  
5 4   1 1 1 -2  1 1 1  -2 2  -2  
5 4   1 1 1 -2  1 1 1  2 -2  2  
5 4   1 1 1 -2  1 1 -2  -2 1  1  
5 4   1 1 1 -2  1 1 -2  2 1  1  
5 4   1 1 1 -2  1 1 -2  -2 1  -2  
5 4   1 1 1 -2  1 1 -2  2 -2  1  
5 4   1 1 1 -2  1 1 -2  -2 1  2  
5 4   1 1 1 -2  1 1 -2  2 2  1  
5 4   1 1 1 -2  1 1 -2  -2 -2  1  
5 4   1 1 1 -2  1 1 -2  2 1  -2  
5 4   1 1 1 -2  1 1 -2  -2 2  1  
5 4   1 1 1 -2  1 1 -2  2 1  2  
5 4   1 1 1 -2  1 1 -2  -2 2  -2  
5 4   1 1 1 -2  1 1 -2  2 -2  2  
5 4   1 1 1 -2  1 1 2  -2 1  1  
5 4   1 1 1 -2  1 1 2  2 1  1  
5 4   1 1 1 -2  1 1 2  -2 1  -2  
5 4   1 1 1 -2  1 1 2  2 -2  1  
5 4   1 1 1 2  1 1 -2  -2 1  -2  
5 4   1 1 1 2  1 1 -2  2 -2  1  
5 4   1 1 1 -2  1 1 2  -2 1  2  
5 4   1 1 1 -2  1 1 2  2 2  1  
5 4   1 1 1 2  1 1 -2  -2 1  2  
5 4   1 1 1 2  1 1 -2  2 2  1  
5 4   1 1 1 -2  1 1 2  -2 2  -2  
5 4   1 1 1 -2  1 1 2  2 -2  2  

5 4   1 1 1 1  1 -2 1  -2 1  1  
5 4   1 1 1 1  1 -2 1  -2 1  2  
5 4   1 1 1 1  1 -2 1  -2 1  -2  
5 4   1 1 1 1  1 -2 1  -2 2  1  
5 4   1 1 1 1  1 -2 2  -2 1  1  
5 4   1 1 1 1  1 -2 1  -2 -2  1  
5 4   1 1 1 1  1 -2 -2  -2 1  1  
5 4   1 1 1 1  1 -2 1  -2 2  -2  
5 4   1 1 1 1  1 -2 2  -2 1  -2  
5 4   1 1 1 -2  1 -2 1  -2 1  1  
5 4   1 1 1 2  1 -2 1  -2 1  1  
5 4   1 1 1 -2  1 -2 1  -2 1  2  
5 4   1 1 1 -2  1 -2 1  -2 1  -2  
5 4   1 1 1 2  1 -2 1  -2 1  2  
5 4   1 1 1 2  1 -2 1  -2 1  -2  
5 4   1 1 1 1  1 -2 -2  -2 -2  1  
5 4   1 1 1 1  1 -2 -2  -2 2  1  
5 4   1 1 1 1  1 -2 2  -2 -2  1  
5 4   1 1 1 1  1 -2 2  -2 2  1  
5 4   1 1 1 1  1 -2 2  -2 2  -2  
5 4   1 1 1 -2  1 -2 1  -2 -2  1  
5 4   1 1 1 -2  1 -2 -2  -2 1  1  
5 4   1 1 1 -2  1 -2 1  -2 2  1  
5 4   1 1 1 -2  1 -2 2  -2 1  1  
5 4   1 1 1 -2  1 -2 1  -2 2  -2  
5 4   1 1 1 -2  1 -2 2  -2 1  -2  
5 4   1 1 1 -2  1 -2 -2  -2 -2  1  
5 4   1 1 1 -2  1 -2 -2  -2 2  1  
5 4   1 1 1 -2  1 -2 2  -2 -2  1  
5 4   1 1 1 -2  1 -2 2  -2 2  1  
5 4   1 1 1 -2  1 -2 2  -2 2  -2  
5 4   1 1 1 2  1 -2 1  -2 -2  1  
5 4   1 1 1 2  1 -2 -2  -2 1  1  
5 4   1 1 1 2  1 -2 1  -2 2  1  
5 4   1 1 1 2  1 -2 2  -2 1  1  
5 4   1 1 1 2  1 -2 1  -2 2  -2  
5 4   1 1 1 2  1 -2 2  -2 1  -2  
5 4   1 1 1 2  1 -2 -2  -2 -2  1  
5 4   1 1 1 2  1 -2 -2  -2 2  1  
5 4   1 1 1 2  1 -2 2  -2 -2  1  
5 4   1 1 1 2  1 -2 2  -2 2  1  
5 4   1 1 1 2  1 -2 2  -2 2  -2  

5 4   1 1 1 1  1 -2 1  2 1  1  
5 4   1 1 1 1  1 -2 1  2 1  2  
5 4   1 1 1 1  1 2 1  -2 1  2  
5 4   1 1 1 1  1 -2 1  2 2  1  
5 4   1 1 1 1  1 2 2  -2 1  1  
5 4   1 1 1 1  1 -2 1  2 -2  1  
5 4   1 1 1 1  1 2 -2  -2 1  1  
5 4   1 1 1 1  1 -2 1  2 -2  2  
5 4   1 1 1 1  1 2 -2  -2 1  2  
5 4   1 1 1 -2  1 -2 1  2 1  1  
5 4   1 1 1 -2  1 2 1  -2 1  1  
5 4   1 1 1 -2  1 -2 1  2 1  2  
5 4   1 1 1 -2  1 2 1  -2 1  2  
5 4   1 1 1 -2  1 -2 1  2 1  -2  
5 4   1 1 1 -2  1 2 1  -2 1  -2  
5 4   1 1 1 1  1 -2 -2  2 -2  1  
5 4   1 1 1 1  1 2 -2  -2 -2  1  
5 4   1 1 1 1  1 2 2  -2 -2  1  
5 4   1 1 1 -2  1 -2 1  2 -2  1  
5 4   1 1 1 -2  1 2 -2  -2 1  1  
5 4   1 1 1 -2  1 -2 1  2 -2  2  
5 4   1 1 1 -2  1 2 -2  -2 1  2  
5 4   1 1 1 -2  1 2 1  -2 -2  1  
5 4   1 1 1 -2  1 -2 -2  2 1  1  
5 4   1 1 1 1  1 -2 2  2 -2  1  
5 4   1 1 1 -2  1 -2 1  2 2  1  
5 4   1 1 1 -2  1 2 2  -2 1  1  
5 4   1 1 1 -2  1 -2 -2  2 -2  1  
5 4   1 1 1 -2  1 2 -2  -2 -2  1  
5 4   1 1 1 -2  1 -2 -2  2 2  1  
5 4   1 1 1 -2  1 2 2  -2 -2  1  
5 4   1 1 1 -2  1 -2 2  2 1  1  
5 4   1 1 1 -2  1 2 1  -2 2  1  
5 4   1 1 1 -2  1 -2 2  2 1  -2  
5 4   1 1 1 -2  1 2 1  -2 2  -2  
5 4   1 1 1 -2  1 -2 2  2 -2  1  
5 4   1 1 1 -2  1 2 -2  -2 2  1  
5 4   1 1 1 -2  1 -2 2  2 2  1  
5 4   1 1 1 -2  1 2 2  -2 2  1  

5 4   1 1 -2 1  1 -2 1  -2 1  1  
5 4   1 1 -2 1  1 -2 1  -2 1  2  
5 4   1 1 -2 1  1 -2 1  -2 1  -2  
5 4   1 1 -2 1  1 -2 1  -2 2  1  
5 4   1 1 -2 1  1 -2 2  -2 1  1  
5 4   1 1 -2 2  1 -2 1  -2 1  1  
5 4   1 1 -2 1  1 -2 1  -2 -2  1  
5 4   1 1 -2 1  1 -2 -2  -2 1  1  
5 4   1 1 -2 -2  1 -2 1  -2 1  1  
5 4   1 1 -2 1  1 -2 1  -2 2  -2  
5 4   1 1 -2 1  1 -2 2  -2 1  -2  
5 4   1 1 -2 2  1 -2 1  -2 1  -2  
5 4   1 1 -2 1  1 -2 -2  -2 -2  1  
5 4   1 1 -2 -2  1 -2 1  -2 -2  1  
5 4   1 1 -2 -2  1 -2 -2  -2 1  1  
5 4   1 1 2 1  1 2 -2  2 -2  1  
5 4   1 1 2 -2  1 2 1  2 -2  1  
5 4   1 1 2 -2  1 2 -2  2 1  1  
5 4   1 1 2 1  1 2 -2  2 -2  2  
5 4   1 1 2 -2  1 2 1  2 -2  2  
5 4   1 1 2 -2  1 2 -2  2 1  2  
5 4   1 1 -2 1  1 -2 -2  -2 2  1  
5 4   1 1 -2 1  1 -2 2  -2 -2  1  
5 4   1 1 -2 -2  1 -2 1  -2 2  1  
5 4   1 1 -2 -2  1 -2 2  -2 1  1  
5 4   1 1 -2 2  1 -2 1  -2 -2  1  
5 4   1 1 -2 2  1 -2 -2  -2 1  1  
5 4   1 1 -2 -2  1 -2 -2  -2 -2  1  
5 4   1 1 -2 -2  1 -2 -2  -2 2  1  
5 4   1 1 -2 -2  1 -2 2  -2 -2  1  
5 4   1 1 -2 2  1 -2 -2  -2 -2  1  
5 4   1 1 -2 -2  1 -2 2  -2 2  1  
5 4   1 1 -2 2  1 -2 -2  -2 2  1  
5 4   1 1 -2 2  1 -2 2  -2 -2  1  
5 4   1 1 -2 2  1 -2 2  -2 2  1  
5 4   1 1 -2 2  1 -2 2  -2 2  -2  

5 4   1 1 -2 1  1 -2 1  2 1  1  
5 4   1 1 -2 1  1 -2 1  2 1  2  
5 4   1 1 -2 1  1 -2 1  2 1  -2  
5 4   1 1 -2 1  1 -2 1  2 2  1  
5 4   1 1 -2 1  1 -2 1  2 -2  1  
5 4   1 1 -2 1  1 -2 1  2 -2  2  
5 4   1 1 -2 1  1 -2 2  2 1  1  
5 4   1 1 -2 2  1 -2 1  2 1  1  
5 4   1 1 2 1  1 2 2  -2 1  1  
5 4   1 1 2 2  1 2 1  -2 1  1  
5 4   1 1 -2 1  1 -2 2  2 1  -2  
5 4   1 1 2 -2  1 2 1  -2 1  2  
5 4   1 1 -2 1  1 -2 -2  2 -2  1  
5 4   1 1 -2 -2  1 -2 1  2 -2  1  
5 4   1 1 2 -2  1 2 -2  -2 1  1  
5 4   1 1 2 -2  1 2 -2  -2 1  2  
5 4   1 1 -2 -2  1 -2 -2  2 1  1  
5 4   1 1 2 1  1 2 -2  -2 -2  1  
5 4   1 1 2 -2  1 2 1  -2 -2  1  
5 4   1 1 -2 1  1 -2 -2  2 2  1  
5 4   1 1 -2 -2  1 -2 1  2 2  1  
5 4   1 1 -2 1  1 -2 2  2 -2  1  
5 4   1 1 -2 2  1 -2 1  2 -2  1  
5 4   1 1 2 -2  1 2 2  -2 1  1  
5 4   1 1 2 2  1 2 -2  -2 1  1  
5 4   1 1 -2 -2  1 -2 -2  2 -2  1  
5 4   1 1 2 -2  1 2 -2  -2 -2  1  
5 4   1 1 -2 -2  1 -2 -2  2 2  1  
5 4   1 1 -2 -2  1 -2 2  2 -2  1  
5 4   1 1 -2 2  1 -2 -2  2 -2  1  
5 4   1 1 -2 -2  1 -2 2  2 2  1  
5 4   1 1 -2 2  1 -2 -2  2 2  1  
5 4   1 1 -2 2  1 -2 2  2 -2  1  

5 4   1 1 1 1  -2 2 1  -2 1  1  
5 4   1 1 1 1  -2 2 1  -2 1  2  
5 4   1 1 1 1  2 -2 1  2 2  1  
5 4   1 1 1 1  2 -2 1  2 1  2  
5 4   1 1 1 1  -2 2 1  -2 2  1  
5 4   1 1 1 1  -2 2 2  -2 1  1  
5 4   1 1 1 1  2 -2 2  2 1  1  
5 4   1 1 1 1  -2 2 1  -2 2  -2  
5 4   1 1 1 1  2 -2 2  2 1  -2  
5 4   1 1 1 1  -2 2 2  -2 -2  1  
5 4   1 1 1 -2  -2 2 1  -2 1  1  
5 4   1 1 1 -2  2 -2 1  2 1  1  
5 4   1 1 1 -2  -2 2 1  -2 1  -2  
5 4   1 1 1 -2  2 -2 1  2 -2  1  
5 4   1 1 1 -2  2 -2 1  2 1  -2  
5 4   1 1 1 -2  -2 2 1  -2 -2  1  
5 4   1 1 1 -2  -2 2 -2  -2 1  1  
5 4   1 1 1 -2  2 -2 -2  2 1  1  
5 4   1 1 1 -2  -2 2 1  -2 1  2  
5 4   1 1 1 -2  2 -2 1  2 2  1  
5 4   1 1 1 -2  2 -2 1  2 1  2  
5 4   1 1 1 -2  -2 2 1  -2 2  1  
5 4   1 1 1 -2  -2 2 2  -2 1  1  
5 4   1 1 1 -2  2 -2 2  2 1  1  
5 4   1 1 1 -2  -2 2 1  -2 2  -2  
5 4   1 1 1 -2  2 -2 1  2 -2  2  
5 4   1 1 1 -2  2 -2 2  2 1  -2  
5 4   1 1 1 -2  -2 2 2  -2 -2  1  
5 4   1 1 1 -2  -2 2 -2  -2 1  2  
5 4   1 1 1 -2  2 -2 -2  2 2  1  

5 4   1 1 -2 1  -2 1 1  1 1  1  
5 4   1 1 -2 1  -2 1 1  1 1  2  
5 4   1 1 -2 1  -2 1 1  1 2  1  
5 4   1 1 2 1  2 1 2  1 1  1  
5 4   1 1 2 2  2 1 1  1 1  1  
5 4   1 1 -2 1  -2 1 1  1 1  -2  
5 4   1 1 -2 1  -2 1 1  1 -2  1  
5 4   1 1 -2 1  -2 1 2  1 1  1  
5 4   1 1 -2 2  -2 1 1  1 1  1  
5 4   1 1 -2 1  -2 1 1  1 2  2  
5 4   1 1 2 2  2 1 2  1 1  1  
5 4   1 1 -2 1  -2 1 1  1 2  -2  
5 4   1 1 -2 1  -2 1 1  1 -2  2  
5 4   1 1 2 2  2 1 -2  1 1  1  
5 4   1 1 2 -2  2 1 2  1 1  1  
5 4   1 1 2 1  2 1 2  1 1  2  
5 4   1 1 -2 1  -2 1 2  1 1  2  
5 4   1 1 2 2  2 1 1  1 2  1  
5 4   1 1 -2 2  -2 1 1  1 2  1  
5 4   1 1 2 1  2 1 2  1 1  -2  
5 4   1 1 2 2  2 1 1  1 -2  1  
5 4   1 1 -2 1  -2 1 1  1 -2  -2  
5 4   1 1 2 -2  2 1 -2  1 1  1  
5 4   1 1 -2 1  -2 1 2  1 1  -2  
5 4   1 1 -2 2  -2 1 1  1 -2  1  
5 4   1 1 -2 1  -2 1 2  1 -2  1  
5 4   1 1 -2 2  -2 1 1  1 1  -2  
5 4   1 1 -2 1  -2 1 2  1 -2  2  
5 4   1 1 -2 2  -2 1 1  1 2  -2  
5 4   1 1 2 -2  2 1 2  1 1  2  
5 4   1 1 2 2  2 1 -2  1 2  1  
5 4   1 1 -2 1  -2 1 2  1 -2  -2  
5 4   1 1 -2 2  -2 1 1  1 -2  -2  
5 4   1 1 2 -2  2 1 -2  1 1  2  
5 4   1 1 2 -2  2 1 -2  1 2  1  
5 4   1 1 -2 2  -2 1 2  1 -2  -2  

5 4   1 1 -2 1  -2 1 1  -2 1  1  
5 4   1 1 -2 1  -2 1 1  -2 1  2  
5 4   1 1 -2 1  -2 1 1  -2 2  1  
5 4   1 1 -2 1  -2 1 1  -2 1  -2  
5 4   1 1 -2 1  -2 1 1  -2 -2  1  
5 4   1 1 -2 1  -2 1 2  -2 1  1  
5 4   1 1 -2 1  -2 1 1  -2 2  -2  
5 4   1 1 2 2  2 1 1  2 1  1  
5 4   1 1 2 1  2 1 2  2 1  1  
5 4   1 1 2 2  2 1 1  2 2  1  
5 4   1 1 2 1  2 1 2  2 1  2  
5 4   1 1 2 2  2 1 1  2 -2  1  
5 4   1 1 2 1  2 1 2  2 1  -2  
5 4   1 1 -2 2  -2 1 1  -2 1  1  
5 4   1 1 -2 1  -2 1 2  -2 1  2  
5 4   1 1 -2 2  -2 1 1  -2 2  1  
5 4   1 1 -2 1  -2 1 2  -2 1  -2  
5 4   1 1 -2 2  -2 1 1  -2 -2  1  
5 4   1 1 -2 1  -2 1 2  -2 -2  1  
5 4   1 1 -2 2  -2 1 1  -2 1  -2  
5 4   1 1 -2 2  -2 1 1  -2 2  -2  
5 4   1 1 -2 -2  -2 1 -2  -2 1  1  
5 4   1 1 -2 -2  -2 1 2  -2 1  1  
5 4   1 1 -2 -2  -2 1 2  -2 -2  1  
5 4   1 1 -2 2  -2 1 -2  -2 1  1  
5 4   1 1 2 -2  2 1 -2  2 1  1  
5 4   1 1 -2 2  -2 1 -2  -2 1  -2  
5 4   1 1 2 -2  2 1 -2  2 2  1  
5 4   1 1 -2 2  -2 1 2  -2 1  -2  

5 4   1 1 -2 1  -2 -2 1  1 1  1  
5 4   1 1 -2 1  -2 -2 1  1 1  2  
5 4   1 1 2 1  2 2 2  1 1  1  
5 4   1 1 2 1  2 2 1  1 1  2  
5 4   1 1 -2 1  -2 -2 2  1 1  1  
5 4   1 1 -2 1  -2 -2 1  1 2  1  
5 4   1 1 2 2  2 2 1  1 1  1  
5 4   1 1 -2 1  -2 -2 1  1 2  2  
5 4   1 1 2 2  2 2 2  1 1  1  
5 4   1 1 -2 1  -2 -2 1  1 2  -2  
5 4   1 1 2 2  2 2 -2  1 1  1  
5 4   1 1 -2 1  -2 -2 1  1 -2  1  
5 4   1 1 2 -2  2 2 1  1 1  1  
5 4   1 1 -2 1  -2 -2 1  1 -2  2  
5 4   1 1 2 -2  2 2 2  1 1  1  
5 4   1 1 -2 1  -2 -2 1  1 -2  -2  
5 4   1 1 2 -2  2 2 -2  1 1  1  
5 4   1 1 -2 1  -2 -2 2  1 1  -2  
5 4   1 1 -2 1  -2 -2 2  1 -2  1  
5 4   1 1 2 -2  2 2 1  1 1  2  
5 4   1 1 -2 1  -2 -2 2  1 -2  -2  
5 4   1 1 2 -2  2 2 -2  1 1  2  
5 4   1 1 -2 -2  -2 -2 1  1 -2  1  
5 4   1 1 -2 -2  -2 -2 1  1 2  1  
5 4   1 1 -2 2  -2 -2 1  1 2  1  
5 4   1 1 -2 2  -2 -2 1  1 -2  1  
5 4   1 1 -2 -2  -2 -2 2  1 -2  1  
5 4   1 1 -2 2  -2 -2 1  1 2  -2  
5 4   1 1 -2 2  -2 -2 1  1 -2  -2  
5 4   1 1 2 -2  2 2 -2  1 2  1  
5 4   1 1 2 -2  2 2 -2  1 2  2  

5 4   1 1 -2 1  -2 2 1  1 1  1  
5 4   1 1 -2 1  -2 2 1  1 1  2  
5 4   1 1 2 1  2 -2 2  1 1  1  
5 4   1 1 2 1  2 -2 1  1 1  2  
5 4   1 1 -2 1  -2 2 2  1 1  1  
5 4   1 1 -2 1  -2 2 1  1 2  1  
5 4   1 1 2 2  2 -2 1  1 1  1  
5 4   1 1 -2 1  -2 2 1  1 2  2  
5 4   1 1 2 2  2 -2 2  1 1  1  
5 4   1 1 -2 1  -2 2 1  1 2  -2  
5 4   1 1 2 2  2 -2 -2  1 1  1  
5 4   1 1 2 1  2 -2 2  1 1  -2  
5 4   1 1 -2 1  -2 2 1  1 -2  1  
5 4   1 1 2 -2  2 -2 1  1 1  1  
5 4   1 1 -2 1  -2 2 1  1 -2  2  
5 4   1 1 2 -2  2 -2 2  1 1  1  
5 4   1 1 -2 1  -2 2 1  1 -2  -2  
5 4   1 1 2 -2  2 -2 -2  1 1  1  
5 4   1 1 -2 1  -2 2 2  1 -2  1  
5 4   1 1 2 -2  2 -2 1  1 1  2  
5 4   1 1 -2 -2  -2 2 1  1 -2  1  
5 4   1 1 2 -2  2 -2 1  1 -2  1  
5 4   1 1 -2 -2  -2 2 1  1 2  1  
5 4   1 1 -2 -2  -2 2 2  1 -2  1  
5 4   1 1 2 -2  2 -2 1  1 -2  2  
5 4   1 1 2 -2  2 -2 -2  1 2  1  
5 4   1 1 2 -2  2 -2 1  1 2  2  
5 4   1 1 -2 2  -2 2 1  1 -2  1  

5 4   1 1 -2 1  -2 2 1  -2 1  1  
5 4   1 1 -2 1  -2 2 1  -2 1  2  
5 4   1 1 -2 1  -2 2 1  -2 1  -2  
5 4   1 1 -2 1  -2 2 1  -2 2  1  
5 4   1 1 -2 1  -2 2 2  -2 1  1  
5 4   1 1 -2 1  -2 2 1  -2 2  -2  
5 4   1 1 2 1  2 -2 2  2 1  1  
5 4   1 1 2 1  2 -2 2  2 1  -2  
5 4   1 1 -2 1  -2 2 1  -2 -2  1  
5 4   1 1 2 2  2 -2 1  2 1  1  
5 4   1 1 -2 2  -2 2 1  -2 1  1  
5 4   1 1 -2 1  -2 2 2  -2 -2  1  
5 4   1 1 2 -2  2 -2 1  2 1  2  
5 4   1 1 -2 -2  -2 2 1  -2 -2  1  
5 4   1 1 -2 -2  -2 2 1  -2 2  1  
5 4   1 1 -2 2  -2 2 2  -2 1  1  
5 4   1 1 2 -2  2 -2 2  2 1  1  
5 4   1 1 -2 -2  -2 2 -2  -2 1  1  
5 4   1 1 -2 -2  -2 2 2  -2 1  1  
5 4   1 1 -2 2  -2 2 1  -2 2  1  
5 4   1 1 -2 -2  -2 2 2  -2 -2  1  
5 4   1 1 -2 2  -2 2 1  -2 -2  1  
5 4   1 1 -2 2  -2 2 1  -2 2  -2  
5 4   1 1 -2 2  -2 2 2  -2 -2  1  

5 4   1 -2 -2 1  -2 -2 1  1 1  1  
5 4   1 -2 -2 1  -2 -2 1  1 1  2  
5 4   1 -2 -2 1  -2 -2 1  1 2  1  
5 4   1 2 2 1  2 2 2  1 1  1  
5 4   1 2 2 2  2 2 1  1 1  1  
5 4   1 -2 -2 1  -2 -2 1  1 1  -2  
5 4   1 -2 -2 1  -2 -2 1  1 -2  1  
5 4   1 2 2 1  2 2 -2  1 1  1  
5 4   1 2 2 -2  2 2 1  1 1  1  
5 4   1 -2 -2 1  -2 -2 1  1 2  2  
5 4   1 2 2 2  2 2 2  1 1  1  
5 4   1 -2 -2 1  -2 -2 1  1 2  -2  
5 4   1 -2 -2 1  -2 -2 1  1 -2  2  
5 4   1 2 2 2  2 2 -2  1 1  1  
5 4   1 2 2 -2  2 2 2  1 1  1  
5 4   1 -2 -2 1  -2 -2 1  1 -2  -2  
5 4   1 2 2 -2  2 2 -2  1 1  1  
5 4   1 -2 -2 1  -2 -2 2  1 1  -2  
5 4   1 -2 -2 1  -2 -2 2  1 -2  1  
5 4   1 -2 -2 2  -2 -2 1  1 1  -2  
5 4   1 -2 -2 2  -2 -2 1  1 -2  1  
5 4   1 -2 -2 1  -2 -2 2  1 -2  -2  
5 4   1 -2 -2 2  -2 -2 1  1 -2  -2  
5 4   1 2 2 -2  2 2 -2  1 1  2  
5 4   1 2 2 -2  2 2 -2  1 2  1  
5 4   1 -2 -2 2  -2 -2 2  1 -2  -2  

5 4   1 -2 -2 1  -2 2 1  1 1  1  
5 4   1 -2 -2 1  -2 2 1  1 1  2  
5 4   1 2 2 1  2 -2 2  1 1  1  
5 4   1 -2 -2 1  -2 2 1  1 1  -2  
5 4   1 2 2 1  2 -2 -2  1 1  1  
5 4   1 -2 -2 1  -2 2 1  1 2  1  
5 4   1 2 2 2  2 -2 1  1 1  1  
5 4   1 2 2 1  2 -2 1  1 2  1  
5 4   1 -2 -2 2  -2 2 1  1 1  1  
5 4   1 -2 -2 1  -2 2 1  1 2  2  
5 4   1 2 2 2  2 -2 2  1 1  1  
5 4   1 -2 -2 1  -2 2 1  1 2  -2  
5 4   1 2 2 2  2 -2 -2  1 1  1  
5 4   1 -2 -2 1  -2 2 1  1 -2  2  
5 4   1 2 2 -2  2 -2 2  1 1  1  
5 4   1 -2 -2 1  -2 2 1  1 -2  -2  
5 4   1 2 2 -2  2 -2 -2  1 1  1  
5 4   1 -2 -2 1  -2 2 2  1 -2  1  
5 4   1 2 2 -2  2 -2 1  1 1  2  
5 4   1 -2 -2 1  -2 2 -2  1 1  2  
5 4   1 -2 -2 2  -2 2 1  1 -2  1  
5 4   1 2 2 -2  2 -2 1  1 2  2  
5 4   1 2 2 -2  2 -2 -2  1 2  1  

5 4   1 -2 2 1  -2 2 1  1 1  1  
5 4   1 -2 2 1  -2 2 1  1 1  2  
5 4   1 2 -2 1  2 -2 1  1 2  1  
5 4   1 -2 2 1  -2 2 1  1 1  -2  
5 4   1 2 -2 1  2 -2 1  1 -2  1  
5 4   1 2 -2 1  2 -2 2  1 1  1  
5 4   1 -2 2 1  -2 2 2  1 1  1  
5 4   1 2 -2 2  2 -2 1  1 1  1  
5 4   1 -2 2 2  -2 2 1  1 1  1  
5 4   1 -2 2 1  -2 2 1  1 2  2  
5 4   1 2 -2 1  2 -2 1  1 2  2  
5 4   1 -2 2 1  -2 2 1  1 2  -2  
5 4   1 2 -2 2  2 -2 2  1 1  1  
5 4   1 -2 2 2  -2 2 2  1 1  1  
5 4   1 2 -2 2  2 -2 -2  1 1  1  
5 4   1 -2 2 2  -2 2 -2  1 1  1  
5 4   1 -2 2 1  -2 2 1  1 -2  2  
5 4   1 2 -2 2  2 -2 1  1 1  -2  
5 4   1 -2 2 2  -2 2 1  1 -2  1  
5 4   1 2 -2 1  2 -2 2  1 1  -2  
5 4   1 -2 2 1  -2 2 2  1 -2  1  
5 4   1 2 -2 2  2 -2 2  1 1  -2  
5 4   1 -2 2 2  -2 2 2  1 -2  1  

5 4   1 -2 2 1  -2 2 1  -2 1  1  
5 4   1 -2 2 1  -2 2 1  -2 1  2  
5 4   1 2 -2 1  2 -2 1  2 2  1  
5 4   1 -2 2 1  -2 2 1  -2 1  -2  
5 4   1 2 -2 1  2 -2 1  2 -2  1  
5 4   1 -2 2 1  -2 2 1  -2 2  -2  
5 4   1 -2 2 1  -2 2 2  -2 1  1  
5 4   1 2 -2 1  2 -2 2  2 1  1  
5 4   1 -2 2 2  -2 2 1  -2 1  1  
5 4   1 2 -2 2  2 -2 1  2 1  1  
5 4   1 -2 2 2  -2 2 2  -2 1  1  
5 4   1 2 -2 2  2 -2 2  2 1  1  
5 4   1 -2 2 1  -2 2 2  -2 -2  1  
5 4   1 2 -2 1  2 -2 2  2 1  -2  
5 4   1 -2 2 2  -2 2 1  -2 -2  1  
5 4   1 2 -2 2  2 -2 1  2 1  -2  
5 4   1 -2 2 2  -2 2 -2  -2 1  1  
5 4   1 2 -2 2  2 -2 -2  2 1  1  
5 4   1 -2 2 -2  -2 2 -2  -2 1  2  
5 4   1 2 -2 -2  2 -2 -2  2 2  1  

5 4   1 -2 2 1  2 -2 1  1 1  1  
5 4   1 -2 2 1  2 -2 1  1 1  2  
5 4   1 2 -2 1  -2 2 1  1 2  1  
5 4   1 2 -2 1  -2 2 1  1 1  2  
5 4   1 -2 2 1  2 -2 1  1 2  1  
5 4   1 2 -2 1  -2 2 2  1 1  1  
5 4   1 -2 2 1  2 -2 2  1 1  1  
5 4   1 -2 2 2  2 -2 1  1 1  1  
5 4   1 2 -2 2  -2 2 1  1 1  1  
5 4   1 -2 2 1  2 -2 1  1 2  2  
5 4   1 2 -2 1  -2 2 1  1 2  2  
5 4   1 2 -2 2  -2 2 2  1 1  1  
5 4   1 -2 2 2  2 -2 2  1 1  1  
5 4   1 -2 2 1  2 -2 1  1 2  -2  
5 4   1 2 -2 1  -2 2 1  1 2  -2  
5 4   1 2 -2 2  -2 2 -2  1 1  1  
5 4   1 -2 2 2  2 -2 -2  1 1  1  
5 4   1 -2 2 1  2 -2 2  1 1  -2  
5 4   1 2 -2 1  -2 2 2  1 -2  1  
5 4   1 2 -2 2  -2 2 1  1 1  -2  
5 4   1 -2 2 2  2 -2 1  1 -2  1  

4 2   1 1 1  1 1  1  
4 2   1 1 1  1 1  -2  
4 2   1 1 1  1 -2  1  
4 2   1 1 -2  1 1  1  
4 2   1 1 1  1 -2  -2  
4 2   1 1 1  2 2  1  
4 2   1 1 -2  1 1  -2  
4 2   1 1 -2  1 -2  1  
4 2   1 2 2  1 1  1  
4 2   1 1 1  1 -2  2  
4 2   1 1 1  2 -2  1  
4 2   1 1 -2  1 1  2  
4 2   1 1 -2  1 2  1  
4 2   1 2 -2  1 1  1  
4 2   1 1 -2  1 -2  -2  
4 2   1 1 -2  1 -2  2  
4 2   1 1 -2  1 2  -2  
4 2   1 1 2  1 -2  -2  
4 2   1 1 1  -2 2  -2  
4 2   1 -2 2  1 1  -2  
4 2   1 1 -2  -2 1  1  
4 2   1 1 -2  2 1  1  
4 2   1 1 -2  -2 1  -2  
4 2   1 1 -2  2 -2  1  
4 2   1 -2 1  1 -2  -2  
4 2   1 1 -2  2 2  1  
4 2   1 2 -2  1 -2  1  
4 2   1 2 2  1 -2  1  
4 2   1 1 -2  -2 2  -2  
4 2   1 1 -2  2 -2  2  
4 2   1 -2 2  1 -2  -2  
4 2   1 2 -2  1 -2  2  
4 2   1 1 -2  -2 2  1  
4 2   1 1 -2  2 1  2  
4 2   1 -2 2  1 -2  1  
4 2   1 1 -2  -2 -2  1  
4 2   1 1 -2  2 1  -2  
4 2   1 -2 -2  1 -2  1  
4 2   1 -2 2  -2 2  1  
4 2   1 2 2  -2 -2  1  
4 2   1 -2 -2  -2 -2  1  
4 2   1 -2 2  -2 2  -2  
4 2   1 -2 2  2 -2  1  
4 2   1 -2 -2  -2 2  1  
4 2   1 -2 2  -2 -2  1  

4 2   -2 1 1  1 1  1  
4 2   -2 1 1  1 2  1  
4 2   2 1 2  1 1  1  
4 2   -2 1 1  1 -2  1  
4 2   2 1 -2  1 1  1  
4 2   -2 1 1  2 2  1  
4 2   2 2 2  1 1  1  
4 2   -2 1 1  2 -2  1  
4 2   2 1 1  2 2  1  
4 2   2 2 -2  1 1  1  
4 2   -2 2 2  1 1  1  
4 2   -2 1 2  1 -2  1  
4 2   -2 1 1  1 1  -2  
4 2   -2 1 1  1 2  -2  
4 2   -2 1 1  1 -2  -2  
4 2   2 1 -2  1 1  -2  
4 2   -2 1 2  2 1  1  
4 2   2 1 2  1 1  -2  
4 2   2 2 1  1 2  1  
4 2   -2 1 1  -2 2  -2  
4 2   -2 1 2  1 -2  -2  
4 2   2 1 -2  2 2  1  
4 2   2 1 -2  1 2  -2  
4 2   -2 1 2  2 -2  1  
4 2   2 -2 2  1 1  -2  
4 2   -2 2 2  1 -2  1  
4 2   2 2 -2  1 2  1  
4 2   -2 1 1  -2 1  -2  
4 2   -2 1 2  1 1  -2  
4 2   2 1 -2  2 1  1  
4 2   -2 1 1  2 1  -2  
4 2   -2 1 -2  1 1  -2  
4 2   -2 1 -2  2 1  1  
4 2   -2 1 2  2 1  2  
4 2   2 2 1  1 2  2  
4 2   -2 1 -2  2 1  -2  
4 2   -2 1 2  2 -2  2  
4 2   2 2 -2  1 2  2  
4 2   -2 2 2  -2 -2  1  
4 2   -2 1 2  -2 1  -2  
4 2   -2 1 -2  2 1  2  
4 2   -2 1 -2  -2 1  -2  
4 2   -2 1 2  2 1  -2  
4 2   2 1 -2  2 1  -2  

3 0   1 1  1  
3 0   1 1  -2  
3 0   1 -2  -2  
3 0   1 -2  2  
3 0   -2 2  -2  


==> anc/F_edges2orientedblind__n6_unlabeled.txt <==
0 0  
1 0   
2 0   1  
2 0   -2  
3 0   1 1  1  
3 0   1 1  -2  
3 0   1 -2  -2  
3 0   1 -2  2  
3 0   -2 2  -2  
4 0   1 1 1  1 1  1  
4 0   1 1 1  1 1  -2  
4 0   1 1 1  1 -2  -2  
4 0   1 1 1  1 -2  2  
4 0   1 1 -2  1 -2  -2  
4 0   1 1 -2  1 -2  2  
4 0   1 1 1  -2 2  -2  
4 0   1 1 -2  -2 1  1  
4 0   1 1 -2  -2 1  -2  
4 0   1 1 -2  -2 2  -2  
4 0   1 1 -2  -2 2  1  
4 0   1 1 -2  -2 -2  1  
4 0   1 -2 2  -2 2  1  
4 0   1 -2 -2  -2 -2  1  
4 0   1 -2 2  -2 2  -2  
4 0   1 -2 2  2 -2  1  
4 0   1 -2 -2  -2 2  1  
5 0   1 1 1 1  1 1 1  1 1  1  
5 0   1 1 1 1  1 1 1  1 1  -2  
5 0   1 1 1 1  1 1 1  1 -2  -2  
5 0   1 1 1 1  1 1 1  1 -2  2  
5 0   1 1 1 1  1 1 -2  1 -2  -2  
5 0   1 1 1 1  1 1 -2  1 -2  2  
5 0   1 1 1 -2  1 1 -2  1 -2  -2  
5 0   1 1 1 -2  1 1 -2  1 -2  2  
5 0   1 1 1 -2  1 1 -2  1 2  2  
5 0   1 1 1 1  1 1 1  -2 2  -2  
5 0   1 1 1 1  1 1 -2  -2 1  1  
5 0   1 1 1 1  1 1 -2  -2 1  -2  
5 0   1 1 1 1  1 1 -2  -2 -2  1  
5 0   1 1 1 1  1 1 -2  -2 2  1  
5 0   1 1 1 1  1 1 -2  -2 2  -2  
5 0   1 1 1 -2  1 1 -2  -2 1  1  
5 0   1 1 1 -2  1 1 -2  -2 1  -2  
5 0   1 1 1 -2  1 1 -2  -2 1  2  
5 0   1 1 1 -2  1 1 -2  -2 -2  1  
5 0   1 1 1 -2  1 1 -2  -2 2  1  
5 0   1 1 1 -2  1 1 -2  -2 2  -2  
5 0   1 1 1 -2  1 1 2  -2 1  1  
5 0   1 1 1 -2  1 1 2  -2 1  -2  
5 0   1 1 1 -2  1 1 2  -2 1  2  
5 0   1 1 1 -2  1 1 2  -2 2  -2  
5 0   1 1 1 1  1 -2 -2  -2 -2  1  
5 0   1 1 1 1  1 -2 -2  -2 2  1  
5 0   1 1 1 1  1 -2 2  -2 2  1  
5 0   1 1 1 1  1 -2 2  -2 2  -2  
5 0   1 1 1 -2  1 -2 1  -2 -2  1  
5 0   1 1 1 -2  1 -2 1  -2 2  1  
5 0   1 1 1 -2  1 -2 1  -2 2  -2  
5 0   1 1 1 -2  1 -2 -2  -2 -2  1  
5 0   1 1 1 -2  1 -2 -2  -2 2  1  
5 0   1 1 1 -2  1 -2 2  -2 2  1  
5 0   1 1 1 -2  1 -2 2  -2 2  -2  
5 0   1 1 1 2  1 -2 1  -2 -2  1  
5 0   1 1 1 2  1 -2 1  -2 2  1  
5 0   1 1 1 2  1 -2 1  -2 2  -2  
5 0   1 1 1 2  1 -2 -2  -2 -2  1  
5 0   1 1 1 2  1 -2 -2  -2 2  1  
5 0   1 1 1 2  1 -2 2  -2 2  1  
5 0   1 1 1 2  1 -2 2  -2 2  -2  
5 0   1 1 1 1  1 -2 2  2 -2  1  
5 0   1 1 1 -2  1 -2 1  2 2  1  
5 0   1 1 1 -2  1 -2 -2  2 -2  1  
5 0   1 1 1 -2  1 -2 -2  2 2  1  
5 0   1 1 1 -2  1 -2 2  2 1  1  
5 0   1 1 1 -2  1 -2 2  2 1  -2  
5 0   1 1 1 -2  1 -2 2  2 -2  1  
5 0   1 1 1 -2  1 -2 2  2 2  1  
5 0   1 1 -2 -2  1 -2 -2  -2 -2  1  
5 0   1 1 -2 -2  1 -2 -2  -2 2  1  
5 0   1 1 -2 -2  1 -2 2  -2 2  1  
5 0   1 1 -2 2  1 -2 2  -2 2  1  
5 0   1 1 -2 2  1 -2 2  -2 2  -2  
5 0   1 1 -2 -2  1 -2 -2  2 2  1  
5 0   1 1 -2 -2  1 -2 2  2 -2  1  
5 0   1 1 -2 -2  1 -2 2  2 2  1  
5 0   1 1 -2 2  1 -2 2  2 -2  1  
5 0   1 1 1 -2  -2 2 1  -2 1  1  
5 0   1 1 1 -2  -2 2 1  -2 1  -2  
5 0   1 1 1 -2  -2 2 1  -2 1  2  
5 0   1 1 1 -2  -2 2 1  -2 2  -2  
5 0   1 1 -2 2  -2 1 2  1 -2  -2  
5 0   1 1 -2 -2  -2 1 -2  -2 1  1  
5 0   1 1 -2 -2  -2 1 2  -2 1  1  
5 0   1 1 -2 -2  -2 1 2  -2 -2  1  
5 0   1 1 -2 2  -2 1 -2  -2 1  1  
5 0   1 1 -2 2  -2 1 -2  -2 1  -2  
5 0   1 1 -2 2  -2 1 2  -2 1  -2  
5 0   1 1 -2 -2  -2 2 -2  -2 1  1  
5 0   1 1 -2 -2  -2 2 2  -2 1  1  
5 0   1 1 -2 -2  -2 2 2  -2 -2  1  
5 0   1 1 -2 2  -2 2 1  -2 -2  1  
5 0   1 1 -2 2  -2 2 1  -2 2  -2  
5 0   1 1 -2 2  -2 2 2  -2 -2  1  
5 0   1 1 -2 2  -2 2 1  1 -2  1  
5 0   1 -2 -2 2  -2 -2 2  1 -2  -2  
6 0   1 1 1 1 1  1 1 1 1  1 1 1  1 1  1  
6 0   1 1 1 1 1  1 1 1 1  1 1 1  1 1  -2  
6 0   1 1 1 1 1  1 1 1 1  1 1 1  1 -2  -2  
6 0   1 1 1 1 1  1 1 1 1  1 1 1  1 -2  2  
6 0   1 1 1 1 1  1 1 1 1  1 1 -2  1 -2  -2  
6 0   1 1 1 1 1  1 1 1 1  1 1 -2  1 -2  2  
6 0   1 1 1 1 1  1 1 1 -2  1 1 -2  1 -2  -2  
6 0   1 1 1 1 1  1 1 1 -2  1 1 -2  1 -2  2  
6 0   1 1 1 1 1  1 1 1 -2  1 1 -2  1 2  2  
6 0   1 1 1 1 -2  1 1 1 -2  1 1 -2  1 -2  -2  
6 0   1 1 1 1 -2  1 1 1 -2  1 1 -2  1 -2  2  
6 0   1 1 1 1 -2  1 1 1 -2  1 1 -2  1 2  2  
6 0   1 1 1 1 1  1 1 1 1  1 1 1  -2 2  -2  
6 0   1 1 1 1 1  1 1 1 1  1 1 -2  -2 1  1  
6 0   1 1 1 1 1  1 1 1 1  1 1 -2  -2 1  -2  
6 0   1 1 1 1 1  1 1 1 1  1 1 -2  -2 -2  1  
6 0   1 1 1 1 1  1 1 1 1  1 1 -2  -2 2  1  
6 0   1 1 1 1 1  1 1 1 1  1 1 -2  -2 2  -2  
6 0   1 1 1 1 1  1 1 1 -2  1 1 -2  -2 1  1  
6 0   1 1 1 1 1  1 1 1 -2  1 1 -2  -2 1  -2  
6 0   1 1 1 1 1  1 1 1 -2  1 1 -2  -2 1  2  
6 0   1 1 1 1 1  1 1 1 -2  1 1 -2  -2 -2  1  
6 0   1 1 1 1 1  1 1 1 -2  1 1 -2  -2 2  1  
6 0   1 1 1 1 1  1 1 1 -2  1 1 -2  -2 2  -2  
6 0   1 1 1 1 1  1 1 1 -2  1 1 2  -2 1  1  
6 0   1 1 1 1 1  1 1 1 -2  1 1 2  -2 1  -2  
6 0   1 1 1 1 1  1 1 1 -2  1 1 2  -2 1  2  
6 0   1 1 1 1 1  1 1 1 -2  1 1 2  -2 2  -2  
6 0   1 1 1 1 -2  1 1 1 -2  1 1 -2  -2 1  1  
6 0   1 1 1 1 -2  1 1 1 -2  1 1 -2  -2 1  -2  
6 0   1 1 1 1 -2  1 1 1 -2  1 1 -2  -2 1  2  
6 0   1 1 1 1 -2  1 1 1 -2  1 1 -2  -2 -2  1  
6 0   1 1 1 1 -2  1 1 1 -2  1 1 -2  -2 2  1  
6 0   1 1 1 1 -2  1 1 1 -2  1 1 -2  -2 2  -2  
6 0   1 1 1 1 -2  1 1 1 -2  1 1 2  -2 1  1  
6 0   1 1 1 1 -2  1 1 1 -2  1 1 2  -2 1  -2  
6 0   1 1 1 1 -2  1 1 1 -2  1 1 2  -2 1  2  
6 0   1 1 1 1 -2  1 1 1 -2  1 1 2  -2 -2  1  
6 0   1 1 1 1 -2  1 1 1 -2  1 1 2  -2 2  1  
6 0   1 1 1 1 -2  1 1 1 -2  1 1 2  -2 2  -2  
6 0   1 1 1 1 1  1 1 1 1  1 -2 -2  -2 -2  1  
6 0   1 1 1 1 1  1 1 1 1  1 -2 -2  -2 2  1  
6 0   1 1 1 1 1  1 1 1 1  1 -2 2  -2 2  1  
6 0   1 1 1 1 1  1 1 1 1  1 -2 2  -2 2  -2  
6 0   1 1 1 1 1  1 1 1 -2  1 -2 1  -2 -2  1  
6 0   1 1 1 1 1  1 1 1 -2  1 -2 1  -2 2  1  
6 0   1 1 1 1 1  1 1 1 -2  1 -2 1  -2 2  -2  
6 0   1 1 1 1 1  1 1 1 -2  1 -2 -2  -2 -2  1  
6 0   1 1 1 1 1  1 1 1 -2  1 -2 -2  -2 2  1  
6 0   1 1 1 1 1  1 1 1 -2  1 -2 2  -2 2  1  
6 0   1 1 1 1 1  1 1 1 -2  1 -2 2  -2 2  -2  
6 0   1 1 1 1 1  1 1 1 2  1 -2 1  -2 -2  1  
6 0   1 1 1 1 1  1 1 1 2  1 -2 1  -2 2  1  
6 0   1 1 1 1 1  1 1 1 2  1 -2 1  -2 2  -2  
6 0   1 1 1 1 1  1 1 1 2  1 -2 -2  -2 -2  1  
6 0   1 1 1 1 1  1 1 1 2  1 -2 -2  -2 2  1  
6 0   1 1 1 1 1  1 1 1 2  1 -2 2  -2 2  1  
6 0   1 1 1 1 1  1 1 1 2  1 -2 2  -2 2  -2  
6 0   1 1 1 1 -2  1 1 1 -2  1 -2 1  -2 1  1  
6 0   1 1 1 1 -2  1 1 1 -2  1 -2 1  -2 1  -2  
6 0   1 1 1 1 -2  1 1 1 -2  1 -2 1  -2 -2  1  
6 0   1 1 1 1 -2  1 1 1 -2  1 -2 1  -2 2  1  
6 0   1 1 1 1 -2  1 1 1 -2  1 -2 1  -2 2  -2  
6 0   1 1 1 1 -2  1 1 1 -2  1 -2 -2  -2 -2  1  
6 0   1 1 1 1 -2  1 1 1 -2  1 -2 -2  -2 2  1  
6 0   1 1 1 1 -2  1 1 1 -2  1 -2 2  -2 2  1  
6 0   1 1 1 1 -2  1 1 1 -2  1 -2 2  -2 2  -2  
6 0   1 1 1 1 -2  1 1 1 2  1 -2 1  -2 1  1  
6 0   1 1 1 1 -2  1 1 1 2  1 -2 1  -2 1  -2  
6 0   1 1 1 1 -2  1 1 1 2  1 -2 1  -2 1  2  
6 0   1 1 1 1 -2  1 1 1 2  1 -2 1  -2 -2  1  
6 0   1 1 1 1 -2  1 1 1 2  1 -2 1  -2 2  1  
6 0   1 1 1 1 -2  1 1 1 2  1 -2 1  -2 2  -2  
6 0   1 1 1 1 -2  1 1 1 2  1 -2 -2  -2 -2  1  
6 0   1 1 1 1 -2  1 1 1 2  1 -2 -2  -2 2  1  
6 0   1 1 1 1 -2  1 1 1 2  1 -2 2  -2 2  1  
6 0   1 1 1 1 -2  1 1 1 2  1 -2 2  -2 2  -2  
6 0   1 1 1 1 2  1 1 1 2  1 -2 1  -2 1  1  
6 0   1 1 1 1 2  1 1 1 2  1 -2 1  -2 1  -2  
6 0   1 1 1 1 2  1 1 1 2  1 -2 1  -2 1  2  
6 0   1 1 1 1 2  1 1 1 2  1 -2 1  -2 -2  1  
6 0   1 1 1 1 2  1 1 1 2  1 -2 1  -2 2  1  
6 0   1 1 1 1 2  1 1 1 2  1 -2 1  -2 2  -2  
6 0   1 1 1 1 2  1 1 1 2  1 -2 -2  -2 -2  1  
6 0   1 1 1 1 2  1 1 1 2  1 -2 -2  -2 2  1  
6 0   1 1 1 1 2  1 1 1 2  1 -2 2  -2 2  1  
6 0   1 1 1 1 2  1 1 1 2  1 -2 2  -2 2  -2  
6 0   1 1 1 1 1  1 1 1 1  1 -2 2  2 -2  1  
6 0   1 1 1 1 1  1 1 1 -2  1 -2 1  2 2  1  
6 0   1 1 1 1 1  1 1 1 -2  1 -2 -2  2 -2  1  
6 0   1 1 1 1 1  1 1 1 -2  1 -2 -2  2 2  1  
6 0   1 1 1 1 1  1 1 1 -2  1 -2 2  2 1  1  
6 0   1 1 1 1 1  1 1 1 -2  1 -2 2  2 1  -2  
6 0   1 1 1 1 1  1 1 1 -2  1 -2 2  2 -2  1  
6 0   1 1 1 1 1  1 1 1 -2  1 -2 2  2 2  1  
6 0   1 1 1 1 -2  1 1 1 -2  1 -2 1  2 -2  1  
6 0   1 1 1 1 -2  1 1 1 -2  1 -2 1  2 -2  2  
6 0   1 1 1 1 -2  1 1 1 -2  1 -2 1  2 2  1  
6 0   1 1 1 1 -2  1 1 1 -2  1 -2 -2  2 1  1  
6 0   1 1 1 1 -2  1 1 1 -2  1 -2 -2  2 -2  1  
6 0   1 1 1 1 -2  1 1 1 -2  1 -2 -2  2 2  1  
6 0   1 1 1 1 -2  1 1 1 -2  1 -2 2  2 1  1  
6 0   1 1 1 1 -2  1 1 1 -2  1 -2 2  2 1  -2  
6 0   1 1 1 1 -2  1 1 1 -2  1 -2 2  2 -2  1  
6 0   1 1 1 1 -2  1 1 1 -2  1 -2 2  2 2  1  
6 0   1 1 1 1 -2  1 1 1 2  1 -2 1  2 1  1  
6 0   1 1 1 1 -2  1 1 1 2  1 -2 1  2 1  -2  
6 0   1 1 1 1 -2  1 1 1 2  1 -2 1  2 -2  1  
6 0   1 1 1 1 -2  1 1 1 2  1 -2 1  2 -2  2  
6 0   1 1 1 1 -2  1 1 1 2  1 -2 1  2 2  1  
6 0   1 1 1 1 -2  1 1 1 2  1 -2 -2  2 -2  1  
6 0   1 1 1 1 -2  1 1 1 2  1 -2 -2  2 2  1  
6 0   1 1 1 1 -2  1 1 1 2  1 -2 2  2 -2  1  
6 0   1 1 1 1 1  1 1 -2 -2  1 -2 -2  -2 -2  1  
6 0   1 1 1 1 1  1 1 -2 -2  1 -2 -2  -2 2  1  
6 0   1 1 1 1 1  1 1 -2 -2  1 -2 2  -2 2  1  
6 0   1 1 1 1 1  1 1 -2 2  1 -2 2  -2 2  1  
6 0   1 1 1 1 1  1 1 -2 2  1 -2 2  -2 2  -2  
6 0   1 1 1 1 -2  1 1 -2 1  1 -2 -2  -2 -2  1  
6 0   1 1 1 1 -2  1 1 -2 1  1 -2 -2  -2 2  1  
6 0   1 1 1 1 -2  1 1 -2 1  1 -2 2  -2 2  1  
6 0   1 1 1 1 -2  1 1 -2 1  1 -2 2  -2 2  -2  
6 0   1 1 1 1 -2  1 1 -2 -2  1 -2 -2  -2 -2  1  
6 0   1 1 1 1 -2  1 1 -2 -2  1 -2 -2  -2 2  1  
6 0   1 1 1 1 -2  1 1 -2 -2  1 -2 2  -2 2  1  
6 0   1 1 1 1 -2  1 1 -2 2  1 -2 2  -2 2  1  
6 0   1 1 1 1 -2  1 1 -2 2  1 -2 2  -2 2  -2  
6 0   1 1 1 1 2  1 1 -2 1  1 -2 -2  -2 -2  1  
6 0   1 1 1 1 2  1 1 -2 1  1 -2 -2  -2 2  1  
6 0   1 1 1 1 2  1 1 -2 1  1 -2 2  -2 2  1  
6 0   1 1 1 1 2  1 1 -2 1  1 -2 2  -2 2  -2  
6 0   1 1 1 1 2  1 1 -2 -2  1 -2 -2  -2 -2  1  
6 0   1 1 1 1 2  1 1 -2 -2  1 -2 -2  -2 2  1  
6 0   1 1 1 1 2  1 1 -2 -2  1 -2 2  -2 2  1  
6 0   1 1 1 1 2  1 1 -2 2  1 -2 2  -2 2  1  
6 0   1 1 1 1 2  1 1 -2 2  1 -2 2  -2 2  -2  
6 0   1 1 1 1 1  1 1 -2 -2  1 -2 -2  2 2  1  
6 0   1 1 1 1 1  1 1 -2 -2  1 -2 2  2 -2  1  
6 0   1 1 1 1 1  1 1 -2 -2  1 -2 2  2 2  1  
6 0   1 1 1 1 1  1 1 -2 2  1 -2 2  2 -2  1  
6 0   1 1 1 1 -2  1 1 -2 1  1 -2 -2  2 2  1  
6 0   1 1 1 1 -2  1 1 -2 1  1 -2 2  2 -2  1  
6 0   1 1 1 1 -2  1 1 -2 1  1 -2 2  2 2  1  
6 0   1 1 1 1 -2  1 1 -2 -2  1 -2 -2  2 -2  1  
6 0   1 1 1 1 -2  1 1 -2 -2  1 -2 -2  2 2  1  
6 0   1 1 1 1 -2  1 1 -2 -2  1 -2 2  2 1  1  
6 0   1 1 1 1 -2  1 1 -2 -2  1 -2 2  2 -2  1  
6 0   1 1 1 1 -2  1 1 -2 -2  1 -2 2  2 2  1  
6 0   1 1 1 1 -2  1 1 -2 2  1 -2 2  2 1  1  
6 0   1 1 1 1 -2  1 1 -2 2  1 -2 2  2 1  -2  
6 0   1 1 1 1 -2  1 1 -2 2  1 -2 2  2 -2  1  
6 0   1 1 1 1 -2  1 1 -2 2  1 -2 2  2 2  1  
6 0   1 1 1 1 2  1 1 -2 1  1 -2 -2  2 2  1  
6 0   1 1 1 1 2  1 1 -2 1  1 -2 2  2 -2  1  
6 0   1 1 1 1 2  1 1 -2 -2  1 -2 -2  2 1  1  
6 0   1 1 1 1 2  1 1 -2 -2  1 -2 -2  2 -2  1  
6 0   1 1 1 1 2  1 1 -2 -2  1 -2 -2  2 2  1  
6 0   1 1 1 1 2  1 1 -2 -2  1 -2 2  2 -2  1  
6 0   1 1 1 1 2  1 1 -2 -2  1 -2 2  2 2  1  
6 0   1 1 1 1 2  1 1 -2 2  1 -2 2  2 -2  1  
6 0   1 1 1 1 2  1 1 -2 2  1 -2 2  2 2  1  
6 0   1 1 1 -2 -2  1 1 -2 -2  1 -2 -2  -2 -2  1  
6 0   1 1 1 -2 -2  1 1 -2 -2  1 -2 -2  -2 2  1  
6 0   1 1 1 -2 -2  1 1 -2 -2  1 -2 2  -2 2  1  
6 0   1 1 1 -2 -2  1 1 -2 2  1 -2 2  -2 2  1  
6 0   1 1 1 -2 2  1 1 -2 2  1 -2 2  -2 2  1  
6 0   1 1 1 -2 2  1 1 -2 2  1 -2 2  -2 2  -2  
6 0   1 1 1 -2 -2  1 1 -2 -2  1 -2 -2  2 2  1  
6 0   1 1 1 -2 -2  1 1 -2 -2  1 -2 2  2 -2  1  
6 0   1 1 1 -2 -2  1 1 -2 -2  1 -2 2  2 2  1  
6 0   1 1 1 -2 -2  1 1 -2 2  1 -2 2  2 -2  1  
6 0   1 1 1 -2 -2  1 1 -2 2  1 -2 2  2 2  1  
6 0   1 1 1 -2 2  1 1 -2 2  1 -2 2  2 -2  1  
6 0   1 1 1 -2 -2  1 1 -2 -2  1 2 2  2 2  1  
6 0   1 1 1 -2 -2  1 1 -2 2  1 2 -2  2 2  1  
6 0   1 1 1 -2 2  1 1 -2 2  1 2 -2  2 -2  1  
6 0   1 1 1 1 1  1 1 1 -2  -2 2 1  -2 1  1  
6 0   1 1 1 1 1  1 1 1 -2  -2 2 1  -2 1  -2  
6 0   1 1 1 1 1  1 1 1 -2  -2 2 1  -2 1  2  
6 0   1 1 1 1 1  1 1 1 -2  -2 2 1  -2 2  -2  
6 0   1 1 1 1 -2  1 1 1 -2  -2 2 1  -2 1  1  
6 0   1 1 1 1 -2  1 1 1 -2  -2 2 1  -2 1  -2  
6 0   1 1 1 1 -2  1 1 1 -2  -2 2 1  -2 1  2  
6 0   1 1 1 1 -2  1 1 1 -2  -2 2 1  -2 2  -2  
6 0   1 1 1 1 -2  1 1 1 2  -2 2 1  -2 1  1  
6 0   1 1 1 1 -2  1 1 1 2  -2 2 1  -2 1  -2  
6 0   1 1 1 1 -2  1 1 1 2  -2 2 1  -2 2  -2  
6 0   1 1 1 1 1  1 1 -2 2  -2 1 2  1 -2  -2  
6 0   1 1 1 1 -2  1 1 -2 1  -2 1 1  1 1  1  
6 0   1 1 1 1 -2  1 1 -2 1  -2 1 1  1 1  -2  
6 0   1 1 1 1 -2  1 1 -2 1  -2 1 1  1 -2  -2  
6 0   1 1 1 1 -2  1 1 -2 1  -2 1 1  1 -2  2  
6 0   1 1 1 1 -2  1 1 -2 1  -2 1 1  1 2  2  
6 0   1 1 1 1 -2  1 1 -2 1  -2 1 -2  1 1  1  
6 0   1 1 1 1 -2  1 1 -2 1  -2 1 -2  1 1  -2  
6 0   1 1 1 1 -2  1 1 -2 1  -2 1 -2  1 1  2  
6 0   1 1 1 1 -2  1 1 -2 1  -2 1 2  1 1  1  
6 0   1 1 1 1 -2  1 1 -2 1  -2 1 2  1 1  -2  
6 0   1 1 1 1 -2  1 1 -2 1  -2 1 2  1 1  2  
6 0   1 1 1 1 -2  1 1 -2 1  -2 1 2  1 -2  1  
6 0   1 1 1 1 -2  1 1 -2 1  -2 1 2  1 -2  -2  
6 0   1 1 1 1 -2  1 1 -2 1  -2 1 2  1 -2  2  
6 0   1 1 1 1 -2  1 1 -2 -2  -2 1 -2  1 1  1  
6 0   1 1 1 1 -2  1 1 -2 -2  -2 1 2  1 1  1  
6 0   1 1 1 1 -2  1 1 -2 -2  -2 1 2  1 -2  1  
6 0   1 1 1 1 -2  1 1 -2 2  -2 1 2  1 1  1  
6 0   1 1 1 1 -2  1 1 -2 2  -2 1 2  1 1  -2  
6 0   1 1 1 1 -2  1 1 -2 2  -2 1 2  1 -2  -2  
6 0   1 1 1 1 1  1 1 -2 -2  -2 1 -2  -2 1  1  
6 0   1 1 1 1 1  1 1 -2 -2  -2 1 2  -2 1  1  
6 0   1 1 1 1 1  1 1 -2 -2  -2 1 2  -2 -2  1  
6 0   1 1 1 1 1  1 1 -2 2  -2 1 -2  -2 1  1  
6 0   1 1 1 1 1  1 1 -2 2  -2 1 -2  -2 1  -2  
6 0   1 1 1 1 1  1 1 -2 2  -2 1 2  -2 1  -2  
6 0   1 1 1 1 -2  1 1 -2 1  -2 1 1  -2 2  -2  
6 0   1 1 1 1 -2  1 1 -2 1  -2 1 -2  -2 1  1  
6 0   1 1 1 1 -2  1 1 -2 1  -2 1 -2  -2 1  -2  
6 0   1 1 1 1 -2  1 1 -2 1  -2 1 -2  -2 1  2  
6 0   1 1 1 1 -2  1 1 -2 1  -2 1 2  -2 1  1  
6 0   1 1 1 1 -2  1 1 -2 1  -2 1 2  -2 1  -2  
6 0   1 1 1 1 -2  1 1 -2 1  -2 1 2  -2 1  2  
6 0   1 1 1 1 -2  1 1 -2 1  -2 1 2  -2 -2  1  
6 0   1 1 1 1 -2  1 1 -2 -2  -2 1 1  -2 1  1  
6 0   1 1 1 1 -2  1 1 -2 -2  -2 1 1  -2 -2  1  
6 0   1 1 1 1 -2  1 1 -2 -2  -2 1 1  -2 2  1  
6 0   1 1 1 1 -2  1 1 -2 -2  -2 1 -2  -2 1  1  
6 0   1 1 1 1 -2  1 1 -2 -2  -2 1 2  -2 1  1  
6 0   1 1 1 1 -2  1 1 -2 -2  -2 1 2  -2 -2  1  
6 0   1 1 1 1 -2  1 1 -2 2  -2 1 1  -2 1  1  
6 0   1 1 1 1 -2  1 1 -2 2  -2 1 1  -2 1  -2  
6 0   1 1 1 1 -2  1 1 -2 2  -2 1 1  -2 -2  1  
6 0   1 1 1 1 -2  1 1 -2 2  -2 1 1  -2 2  1  
6 0   1 1 1 1 -2  1 1 -2 2  -2 1 1  -2 2  -2  
6 0   1 1 1 1 -2  1 1 -2 2  -2 1 -2  -2 1  1  
6 0   1 1 1 1 -2  1 1 -2 2  -2 1 -2  -2 1  -2  
6 0   1 1 1 1 -2  1 1 -2 2  -2 1 2  -2 1  1  
6 0   1 1 1 1 -2  1 1 -2 2  -2 1 2  -2 1  -2  
6 0   1 1 1 1 -2  1 1 -2 2  -2 1 2  -2 -2  1  
6 0   1 1 1 1 2  1 1 -2 1  -2 1 1  -2 2  -2  
6 0   1 1 1 1 2  1 1 -2 1  -2 1 -2  -2 1  1  
6 0   1 1 1 1 2  1 1 -2 1  -2 1 -2  -2 1  -2  
6 0   1 1 1 1 2  1 1 -2 1  -2 1 -2  -2 1  2  
6 0   1 1 1 1 2  1 1 -2 1  -2 1 2  -2 1  1  
6 0   1 1 1 1 2  1 1 -2 1  -2 1 2  -2 1  -2  
6 0   1 1 1 1 2  1 1 -2 1  -2 1 2  -2 1  2  
6 0   1 1 1 1 2  1 1 -2 1  -2 1 2  -2 -2  1  
6 0   1 1 1 1 2  1 1 -2 -2  -2 1 1  -2 1  1  
6 0   1 1 1 1 2  1 1 -2 -2  -2 1 1  -2 -2  1  
6 0   1 1 1 1 2  1 1 -2 -2  -2 1 1  -2 2  1  
6 0   1 1 1 1 2  1 1 -2 -2  -2 1 -2  -2 1  1  
6 0   1 1 1 1 2  1 1 -2 -2  -2 1 2  -2 1  1  
6 0   1 1 1 1 2  1 1 -2 -2  -2 1 2  -2 -2  1  
6 0   1 1 1 1 2  1 1 -2 2  -2 1 1  -2 1  -2  
6 0   1 1 1 1 2  1 1 -2 2  -2 1 1  -2 2  -2  
6 0   1 1 1 1 2  1 1 -2 2  -2 1 -2  -2 1  1  
6 0   1 1 1 1 2  1 1 -2 2  -2 1 -2  -2 1  -2  
6 0   1 1 1 1 2  1 1 -2 2  -2 1 2  -2 1  1  
6 0   1 1 1 1 2  1 1 -2 2  -2 1 2  -2 1  -2  
6 0   1 1 1 1 2  1 1 -2 2  -2 1 2  -2 -2  1  
6 0   1 1 1 1 1  1 1 -2 -2  -2 -2 2  1 -2  1  
6 0   1 1 1 1 1  1 1 -2 2  -2 -2 1  1 -2  -2  
6 0   1 1 1 1 1  1 1 -2 2  -2 -2 2  1 -2  -2  
6 0   1 1 1 1 -2  1 1 -2 1  -2 -2 2  1 -2  1  
6 0   1 1 1 1 -2  1 1 -2 1  -2 -2 2  1 -2  -2  
6 0   1 1 1 1 -2  1 1 -2 -2  -2 -2 1  1 1  1  
6 0   1 1 1 1 -2  1 1 -2 -2  -2 -2 1  1 -2  1  
6 0   1 1 1 1 -2  1 1 -2 -2  -2 -2 1  1 2  1  
6 0   1 1 1 1 -2  1 1 -2 -2  -2 -2 -2  1 1  1  
6 0   1 1 1 1 -2  1 1 -2 -2  -2 -2 2  1 1  1  
6 0   1 1 1 1 -2  1 1 -2 -2  -2 -2 2  1 -2  1  
6 0   1 1 1 1 -2  1 1 -2 2  -2 -2 1  1 1  1  
6 0   1 1 1 1 -2  1 1 -2 2  -2 -2 1  1 1  -2  
6 0   1 1 1 1 -2  1 1 -2 2  -2 -2 1  1 -2  1  
6 0   1 1 1 1 -2  1 1 -2 2  -2 -2 1  1 -2  -2  
6 0   1 1 1 1 -2  1 1 -2 2  -2 -2 1  1 2  1  
6 0   1 1 1 1 -2  1 1 -2 2  -2 -2 1  1 2  -2  
6 0   1 1 1 1 -2  1 1 -2 2  -2 -2 -2  1 1  1  
6 0   1 1 1 1 -2  1 1 -2 2  -2 -2 2  1 1  1  
6 0   1 1 1 1 -2  1 1 -2 2  -2 -2 2  1 1  -2  
6 0   1 1 1 1 -2  1 1 -2 2  -2 -2 2  1 -2  1  
6 0   1 1 1 1 -2  1 1 -2 2  -2 -2 2  1 -2  -2  
6 0   1 1 1 1 1  1 1 -2 2  -2 2 1  1 -2  1  
6 0   1 1 1 1 1  1 1 -2 2  -2 2 1  1 -2  -2  
6 0   1 1 1 1 -2  1 1 -2 1  -2 2 2  1 -2  1  
6 0   1 1 1 1 -2  1 1 -2 -2  -2 2 1  1 -2  1  
6 0   1 1 1 1 -2  1 1 -2 -2  -2 2 1  1 2  1  
6 0   1 1 1 1 -2  1 1 -2 -2  -2 2 2  1 -2  1  
6 0   1 1 1 1 -2  1 1 -2 2  -2 2 1  1 1  1  
6 0   1 1 1 1 -2  1 1 -2 2  -2 2 1  1 1  -2  
6 0   1 1 1 1 -2  1 1 -2 2  -2 2 1  1 -2  1  
6 0   1 1 1 1 -2  1 1 -2 2  -2 2 1  1 -2  -2  
6 0   1 1 1 1 -2  1 1 -2 2  -2 2 1  1 2  1  
6 0   1 1 1 1 -2  1 1 -2 2  -2 2 1  1 2  -2  
6 0   1 1 1 1 -2  1 1 -2 2  -2 2 -2  1 1  1  
6 0   1 1 1 1 -2  1 1 -2 2  -2 2 2  1 1  1  
6 0   1 1 1 1 -2  1 1 -2 2  -2 2 2  1 -2  1  
6 0   1 1 1 1 1  1 1 -2 -2  -2 2 2  -2 -2  1  
6 0   1 1 1 1 1  1 1 -2 2  -2 2 2  -2 -2  1  
6 0   1 1 1 1 -2  1 1 -2 1  -2 2 2  -2 -2  1  
6 0   1 1 1 1 -2  1 1 -2 -2  -2 2 1  -2 1  1  
6 0   1 1 1 1 -2  1 1 -2 -2  -2 2 1  -2 -2  1  
6 0   1 1 1 1 -2  1 1 -2 -2  -2 2 1  -2 2  1  
6 0   1 1 1 1 -2  1 1 -2 -2  -2 2 -2  -2 1  1  
6 0   1 1 1 1 -2  1 1 -2 -2  -2 2 2  -2 1  1  
6 0   1 1 1 1 -2  1 1 -2 -2  -2 2 2  -2 -2  1  
6 0   1 1 1 1 -2  1 1 -2 2  -2 2 1  -2 1  1  
6 0   1 1 1 1 -2  1 1 -2 2  -2 2 1  -2 1  -2  
6 0   1 1 1 1 -2  1 1 -2 2  -2 2 1  -2 -2  1  
6 0   1 1 1 1 -2  1 1 -2 2  -2 2 1  -2 2  1  
6 0   1 1 1 1 -2  1 1 -2 2  -2 2 1  -2 2  -2  
6 0   1 1 1 1 -2  1 1 -2 2  -2 2 -2  -2 1  1  
6 0   1 1 1 1 -2  1 1 -2 2  -2 2 2  -2 1  1  
6 0   1 1 1 1 -2  1 1 -2 2  -2 2 2  -2 -2  1  
6 0   1 1 1 1 2  1 1 -2 1  -2 2 2  -2 -2  1  
6 0   1 1 1 1 2  1 1 -2 -2  -2 2 1  -2 1  1  
6 0   1 1 1 1 2  1 1 -2 -2  -2 2 1  -2 -2  1  
6 0   1 1 1 1 2  1 1 -2 -2  -2 2 1  -2 2  1  
6 0   1 1 1 1 2  1 1 -2 -2  -2 2 -2  -2 1  1  
6 0   1 1 1 1 2  1 1 -2 -2  -2 2 2  -2 1  1  
6 0   1 1 1 1 2  1 1 -2 -2  -2 2 2  -2 -2  1  
6 0   1 1 1 1 2  1 1 -2 2  -2 2 1  -2 1  1  
6 0   1 1 1 1 2  1 1 -2 2  -2 2 1  -2 1  -2  
6 0   1 1 1 1 2  1 1 -2 2  -2 2 1  -2 -2  1  
6 0   1 1 1 1 2  1 1 -2 2  -2 2 1  -2 2  1  
6 0   1 1 1 1 2  1 1 -2 2  -2 2 1  -2 2  -2  
6 0   1 1 1 1 2  1 1 -2 2  -2 2 -2  -2 1  1  
6 0   1 1 1 1 2  1 1 -2 2  -2 2 2  -2 1  1  
6 0   1 1 1 1 2  1 1 -2 2  -2 2 2  -2 -2  1  
6 0   1 1 1 -2 -2  1 1 -2 -2  -2 1 1  1 1  1  
6 0   1 1 1 -2 -2  1 1 -2 -2  -2 1 1  1 -2  1  
6 0   1 1 1 -2 -2  1 1 -2 -2  -2 1 1  1 2  1  
6 0   1 1 1 -2 -2  1 1 -2 -2  -2 1 -2  1 1  1  
6 0   1 1 1 -2 -2  1 1 -2 -2  -2 1 2  1 1  1  
6 0   1 1 1 -2 -2  1 1 -2 -2  -2 1 2  1 -2  1  
6 0   1 1 1 -2 -2  1 1 -2 2  -2 1 1  1 1  1  
6 0   1 1 1 -2 -2  1 1 -2 2  -2 1 1  1 -2  1  
6 0   1 1 1 -2 -2  1 1 -2 2  -2 1 1  1 2  1  
6 0   1 1 1 -2 -2  1 1 -2 2  -2 1 -2  1 1  1  
6 0   1 1 1 -2 -2  1 1 -2 2  -2 1 2  1 1  1  
6 0   1 1 1 -2 -2  1 1 -2 2  -2 1 2  1 -2  1  
6 0   1 1 1 -2 2  1 1 -2 2  -2 1 1  1 1  1  
6 0   1 1 1 -2 2  1 1 -2 2  -2 1 1  1 1  -2  
6 0   1 1 1 -2 2  1 1 -2 2  -2 1 1  1 -2  1  
6 0   1 1 1 -2 2  1 1 -2 2  -2 1 1  1 -2  -2  
6 0   1 1 1 -2 2  1 1 -2 2  -2 1 1  1 2  1  
6 0   1 1 1 -2 2  1 1 -2 2  -2 1 1  1 2  -2  
6 0   1 1 1 -2 2  1 1 -2 2  -2 1 -2  1 1  1  
6 0   1 1 1 -2 2  1 1 -2 2  -2 1 -2  1 1  -2  
6 0   1 1 1 -2 2  1 1 -2 2  -2 1 2  1 1  1  
6 0   1 1 1 -2 2  1 1 -2 2  -2 1 2  1 1  -2  
6 0   1 1 1 -2 2  1 1 -2 2  -2 1 2  1 -2  1  
6 0   1 1 1 -2 2  1 1 -2 2  -2 1 2  1 -2  -2  
6 0   1 1 1 -2 -2  1 1 -2 -2  -2 1 1  -2 -2  1  
6 0   1 1 1 -2 -2  1 1 -2 -2  -2 1 1  -2 2  1  
6 0   1 1 1 -2 -2  1 1 -2 -2  -2 1 -2  -2 1  1  
6 0   1 1 1 -2 -2  1 1 -2 -2  -2 1 2  -2 1  1  
6 0   1 1 1 -2 -2  1 1 -2 -2  -2 1 2  -2 -2  1  
6 0   1 1 1 -2 -2  1 1 -2 2  -2 1 1  -2 1  1  
6 0   1 1 1 -2 -2  1 1 -2 2  -2 1 1  -2 -2  1  
6 0   1 1 1 -2 -2  1 1 -2 2  -2 1 1  -2 2  1  
6 0   1 1 1 -2 -2  1 1 -2 2  -2 1 -2  -2 1  1  
6 0   1 1 1 -2 -2  1 1 -2 2  -2 1 2  -2 1  1  
6 0   1 1 1 -2 -2  1 1 -2 2  -2 1 2  -2 -2  1  
6 0   1 1 1 -2 2  1 1 -2 2  -2 1 1  -2 -2  1  
6 0   1 1 1 -2 2  1 1 -2 2  -2 1 1  -2 2  1  
6 0   1 1 1 -2 2  1 1 -2 2  -2 1 1  -2 2  -2  
6 0   1 1 1 -2 2  1 1 -2 2  -2 1 -2  -2 1  1  
6 0   1 1 1 -2 2  1 1 -2 2  -2 1 -2  -2 1  -2  
6 0   1 1 1 -2 2  1 1 -2 2  -2 1 2  -2 1  1  
6 0   1 1 1 -2 2  1 1 -2 2  -2 1 2  -2 1  -2  
6 0   1 1 1 -2 2  1 1 -2 2  -2 1 2  -2 -2  1  
6 0   1 1 1 -2 -2  1 1 -2 -2  -2 1 1  2 2  1  
6 0   1 1 1 -2 -2  1 1 -2 -2  -2 1 -2  2 1  1  
6 0   1 1 1 -2 -2  1 1 -2 -2  -2 1 2  2 1  1  
6 0   1 1 1 -2 -2  1 1 -2 -2  -2 1 2  2 -2  1  
6 0   1 1 1 -2 -2  1 1 -2 2  -2 1 1  2 1  1  
6 0   1 1 1 -2 -2  1 1 -2 2  -2 1 1  2 -2  1  
6 0   1 1 1 -2 -2  1 1 -2 2  -2 1 1  2 2  1  
6 0   1 1 1 -2 -2  1 1 -2 2  -2 1 -2  2 1  1  
6 0   1 1 1 -2 -2  1 1 -2 2  -2 1 2  2 1  1  
6 0   1 1 1 -2 -2  1 1 -2 2  -2 1 2  2 -2  1  
6 0   1 1 1 -2 2  1 1 -2 2  -2 1 1  2 -2  1  
6 0   1 1 1 -2 2  1 1 -2 2  -2 1 1  2 2  1  
6 0   1 1 1 -2 2  1 1 -2 2  -2 1 -2  2 1  1  
6 0   1 1 1 -2 2  1 1 -2 2  -2 1 -2  2 1  -2  
6 0   1 1 1 -2 2  1 1 -2 2  -2 1 2  2 -2  1  
6 0   1 1 1 -2 -2  1 1 -2 -2  -2 -2 -2  1 1  1  
6 0   1 1 1 -2 -2  1 1 -2 -2  -2 -2 2  1 1  1  
6 0   1 1 1 -2 -2  1 1 -2 -2  -2 -2 2  1 -2  1  
6 0   1 1 1 -2 -2  1 1 -2 2  -2 -2 1  1 1  1  
6 0   1 1 1 -2 -2  1 1 -2 2  -2 -2 1  1 -2  1  
6 0   1 1 1 -2 -2  1 1 -2 2  -2 -2 1  1 2  1  
6 0   1 1 1 -2 -2  1 1 -2 2  -2 -2 -2  1 1  1  
6 0   1 1 1 -2 -2  1 1 -2 2  -2 -2 2  1 1  1  
6 0   1 1 1 -2 -2  1 1 -2 2  -2 -2 2  1 -2  1  
6 0   1 1 1 -2 2  1 1 -2 2  -2 -2 1  1 -2  1  
6 0   1 1 1 -2 2  1 1 -2 2  -2 -2 1  1 -2  -2  
6 0   1 1 1 -2 2  1 1 -2 2  -2 -2 1  1 2  1  
6 0   1 1 1 -2 2  1 1 -2 2  -2 -2 1  1 2  -2  
6 0   1 1 1 -2 2  1 1 -2 2  -2 -2 2  1 -2  1  
6 0   1 1 1 -2 2  1 1 -2 2  -2 -2 2  1 -2  -2  
6 0   1 1 1 -2 -2  1 1 -2 -2  -2 2 2  1 1  1  
6 0   1 1 1 -2 -2  1 1 -2 -2  -2 2 2  1 -2  1  
6 0   1 1 1 -2 -2  1 1 -2 2  -2 2 1  1 1  1  
6 0   1 1 1 -2 -2  1 1 -2 2  -2 2 1  1 -2  1  
6 0   1 1 1 -2 -2  1 1 -2 2  -2 2 1  1 2  1  
6 0   1 1 1 -2 -2  1 1 -2 2  -2 2 -2  1 1  1  
6 0   1 1 1 -2 -2  1 1 -2 2  -2 2 2  1 1  1  
6 0   1 1 1 -2 -2  1 1 -2 2  -2 2 2  1 -2  1  
6 0   1 1 1 -2 2  1 1 -2 2  -2 2 1  1 -2  1  
6 0   1 1 1 -2 2  1 1 -2 2  -2 2 1  1 -2  -2  
6 0   1 1 1 -2 2  1 1 -2 2  -2 2 2  1 -2  1  
6 0   1 1 1 -2 -2  1 1 -2 -2  -2 2 2  -2 -2  1  
6 0   1 1 1 -2 -2  1 1 -2 2  -2 2 1  -2 1  1  
6 0   1 1 1 -2 -2  1 1 -2 2  -2 2 1  -2 -2  1  
6 0   1 1 1 -2 -2  1 1 -2 2  -2 2 1  -2 2  1  
6 0   1 1 1 -2 -2  1 1 -2 2  -2 2 -2  -2 1  1  
6 0   1 1 1 -2 -2  1 1 -2 2  -2 2 2  -2 1  1  
6 0   1 1 1 -2 -2  1 1 -2 2  -2 2 2  -2 -2  1  
6 0   1 1 1 -2 2  1 1 -2 2  -2 2 2  -2 -2  1  
6 0   1 1 1 -2 -2  1 1 2 2  -2 1 1  1 -2  1  
6 0   1 1 1 -2 -2  1 1 2 2  -2 1 1  1 2  1  
6 0   1 1 1 -2 -2  1 1 2 2  -2 1 2  1 -2  1  
6 0   1 1 1 -2 2  1 1 2 -2  -2 1 1  1 1  1  
6 0   1 1 1 -2 2  1 1 2 -2  -2 1 1  1 -2  1  
6 0   1 1 1 -2 2  1 1 2 -2  -2 1 1  1 2  1  
6 0   1 1 1 -2 2  1 1 2 -2  -2 1 2  1 -2  1  
6 0   1 1 1 -2 -2  1 1 2 2  -2 1 1  -2 -2  1  
6 0   1 1 1 -2 -2  1 1 2 2  -2 1 1  -2 2  1  
6 0   1 1 1 -2 -2  1 1 2 2  -2 1 -2  -2 1  1  
6 0   1 1 1 -2 -2  1 1 2 2  -2 1 2  -2 1  1  
6 0   1 1 1 -2 -2  1 1 2 2  -2 1 2  -2 -2  1  
6 0   1 1 1 -2 2  1 1 2 -2  -2 1 1  -2 -2  1  
6 0   1 1 1 -2 2  1 1 2 -2  -2 1 1  -2 2  1  
6 0   1 1 1 -2 2  1 1 2 -2  -2 1 -2  -2 1  1  
6 0   1 1 1 -2 2  1 1 2 -2  -2 1 2  -2 1  1  
6 0   1 1 1 -2 2  1 1 2 -2  -2 1 2  -2 -2  1  
6 0   1 1 1 -2 -2  1 1 2 2  -2 1 1  2 2  1  
6 0   1 1 1 -2 -2  1 1 2 2  -2 1 -2  2 1  1  
6 0   1 1 1 -2 -2  1 1 2 2  -2 1 2  2 -2  1  
6 0   1 1 1 -2 2  1 1 2 -2  -2 1 1  2 2  1  
6 0   1 1 1 -2 2  1 1 2 -2  -2 1 -2  2 1  1  
6 0   1 1 1 -2 2  1 1 2 -2  -2 1 2  2 -2  1  
6 0   1 1 1 -2 -2  1 1 2 2  -2 2 2  -2 -2  1  
6 0   1 1 1 -2 2  1 1 2 -2  -2 2 2  -2 -2  1  
6 0   1 1 1 1 1  1 -2 -2 2  -2 -2 2  1 -2  -2  
6 0   1 1 1 1 -2  1 -2 -2 1  -2 -2 2  1 1  -2  
6 0   1 1 1 1 -2  1 -2 -2 1  -2 -2 2  1 -2  -2  
6 0   1 1 1 1 -2  1 -2 -2 2  -2 -2 2  1 1  -2  
6 0   1 1 1 1 -2  1 -2 -2 2  -2 -2 2  1 -2  -2  
6 0   1 1 1 1 -2  1 -2 -2 1  -2 2 -2  1 1  2  
6 0   1 1 1 1 -2  1 -2 -2 1  -2 2 2  1 -2  1  
6 0   1 1 1 1 -2  1 -2 -2 2  -2 2 1  1 1  -2  
6 0   1 1 1 1 -2  1 -2 -2 2  -2 2 1  1 -2  1  
6 0   1 1 1 1 -2  1 -2 -2 2  -2 2 1  1 -2  -2  
6 0   1 1 1 1 -2  1 -2 -2 2  -2 2 2  1 -2  1  
6 0   1 1 1 1 -2  1 -2 2 1  -2 2 -2  1 1  2  
6 0   1 1 1 1 -2  1 -2 2 1  -2 2 2  1 -2  1  
6 0   1 1 1 1 -2  1 -2 2 -2  -2 2 -2  1 1  2  
6 0   1 1 1 1 -2  1 -2 2 2  -2 2 2  1 -2  1  
6 0   1 1 1 1 -2  1 -2 2 1  -2 2 -2  -2 1  1  
6 0   1 1 1 1 -2  1 -2 2 1  -2 2 -2  -2 1  2  
6 0   1 1 1 1 -2  1 -2 2 1  -2 2 2  -2 1  1  
6 0   1 1 1 1 -2  1 -2 2 1  -2 2 2  -2 -2  1  
6 0   1 1 1 1 -2  1 -2 2 -2  -2 2 -2  -2 1  1  
6 0   1 1 1 1 -2  1 -2 2 -2  -2 2 -2  -2 1  2  
6 0   1 1 1 1 -2  1 -2 2 -2  -2 2 2  -2 1  1  
6 0   1 1 1 1 -2  1 -2 2 2  -2 2 2  -2 1  1  
6 0   1 1 1 1 -2  1 -2 2 2  -2 2 2  -2 -2  1  
6 0   1 1 1 -2 -2  1 -2 1 -2  -2 -2 1  1 1  1  
6 0   1 1 1 -2 -2  1 -2 1 -2  -2 -2 -2  1 1  1  
6 0   1 1 1 -2 -2  1 -2 1 -2  -2 -2 2  1 1  1  
6 0   1 1 1 -2 -2  1 -2 1 2  -2 -2 1  1 1  1  
6 0   1 1 1 -2 -2  1 -2 1 2  -2 -2 1  1 -2  1  
6 0   1 1 1 -2 -2  1 -2 1 2  -2 -2 -2  1 1  1  
6 0   1 1 1 -2 -2  1 -2 1 2  -2 -2 2  1 1  1  
6 0   1 1 1 -2 -2  1 -2 1 2  -2 -2 2  1 -2  1  
6 0   1 1 1 -2 2  1 -2 1 2  -2 -2 1  1 1  1  
6 0   1 1 1 -2 2  1 -2 1 2  -2 -2 1  1 1  -2  
6 0   1 1 1 -2 2  1 -2 1 2  -2 -2 1  1 -2  -2  
6 0   1 1 1 -2 2  1 -2 1 2  -2 -2 -2  1 1  1  
6 0   1 1 1 -2 2  1 -2 1 2  -2 -2 2  1 1  1  
6 0   1 1 1 -2 2  1 -2 1 2  -2 -2 2  1 1  -2  
6 0   1 1 1 -2 2  1 -2 1 2  -2 -2 2  1 -2  -2  
6 0   1 1 1 -2 -2  1 -2 1 2  -2 2 1  1 1  1  
6 0   1 1 1 -2 -2  1 -2 1 2  -2 2 1  1 -2  1  
6 0   1 1 1 -2 -2  1 -2 1 2  -2 2 -2  1 1  1  
6 0   1 1 1 -2 -2  1 -2 1 2  -2 2 2  1 1  1  
6 0   1 1 1 -2 -2  1 -2 1 2  -2 2 2  1 -2  1  
6 0   1 1 1 -2 2  1 -2 1 -2  -2 2 1  1 1  1  
6 0   1 1 1 -2 2  1 -2 1 -2  -2 2 1  1 1  -2  
6 0   1 1 1 -2 2  1 -2 1 -2  -2 2 -2  1 1  1  
6 0   1 1 1 -2 2  1 -2 1 -2  -2 2 2  1 1  1  
6 0   1 1 1 -2 2  1 -2 1 2  -2 2 1  1 1  1  
6 0   1 1 1 -2 2  1 -2 1 2  -2 2 1  1 1  -2  
6 0   1 1 1 -2 2  1 -2 1 2  -2 2 1  1 -2  1  
6 0   1 1 1 -2 2  1 -2 1 2  -2 2 1  1 -2  -2  
6 0   1 1 1 -2 2  1 -2 1 2  -2 2 -2  1 1  1  
6 0   1 1 1 -2 2  1 -2 1 2  -2 2 2  1 1  1  
6 0   1 1 1 -2 2  1 -2 1 2  -2 2 2  1 -2  1  
6 0   1 1 1 -2 -2  1 -2 1 -2  -2 2 -2  -2 1  1  
6 0   1 1 1 -2 -2  1 -2 1 -2  -2 2 2  -2 1  1  
6 0   1 1 1 -2 -2  1 -2 1 2  -2 2 1  -2 -2  1  
6 0   1 1 1 -2 -2  1 -2 1 2  -2 2 -2  -2 1  1  
6 0   1 1 1 -2 -2  1 -2 1 2  -2 2 2  -2 1  1  
6 0   1 1 1 -2 -2  1 -2 1 2  -2 2 2  -2 -2  1  
6 0   1 1 1 -2 2  1 -2 1 1  -2 2 -2  -2 1  1  
6 0   1 1 1 -2 2  1 -2 1 -2  -2 2 1  -2 1  1  
6 0   1 1 1 -2 2  1 -2 1 -2  -2 2 1  -2 1  -2  
6 0   1 1 1 -2 2  1 -2 1 -2  -2 2 -2  -2 1  1  
6 0   1 1 1 -2 2  1 -2 1 -2  -2 2 2  -2 1  1  
6 0   1 1 1 -2 2  1 -2 1 2  -2 2 1  -2 1  -2  
6 0   1 1 1 -2 2  1 -2 1 2  -2 2 -2  -2 1  1  
6 0   1 1 1 -2 2  1 -2 1 2  -2 2 2  -2 1  1  
6 0   1 1 1 -2 2  1 -2 1 2  -2 2 2  -2 -2  1  
6 0   1 1 1 -2 -2  1 -2 -2 -2  -2 -2 -2  1 1  1  
6 0   1 1 1 -2 -2  1 -2 -2 -2  -2 -2 2  1 1  1  
6 0   1 1 1 -2 -2  1 -2 -2 2  -2 -2 2  1 1  1  
6 0   1 1 1 -2 -2  1 -2 -2 2  -2 -2 2  1 -2  1  
6 0   1 1 1 -2 2  1 -2 -2 1  -2 -2 -2  1 1  1  
6 0   1 1 1 -2 2  1 -2 -2 1  -2 -2 2  1 1  1  
6 0   1 1 1 -2 2  1 -2 -2 1  -2 -2 2  1 1  -2  
6 0   1 1 1 -2 2  1 -2 -2 1  -2 -2 2  1 -2  1  
6 0   1 1 1 -2 2  1 -2 -2 1  -2 -2 2  1 -2  -2  
6 0   1 1 1 -2 2  1 -2 -2 -2  -2 -2 -2  1 1  1  
6 0   1 1 1 -2 2  1 -2 -2 -2  -2 -2 2  1 1  1  
6 0   1 1 1 -2 2  1 -2 -2 2  -2 -2 2  1 1  1  
6 0   1 1 1 -2 2  1 -2 -2 2  -2 -2 2  1 1  -2  
6 0   1 1 1 -2 2  1 -2 -2 2  -2 -2 2  1 -2  1  
6 0   1 1 1 -2 2  1 -2 -2 2  -2 -2 2  1 -2  -2  
6 0   1 1 1 -2 -2  1 -2 -2 2  -2 2 -2  1 1  1  
6 0   1 1 1 -2 -2  1 -2 -2 2  -2 2 2  1 1  1  
6 0   1 1 1 -2 -2  1 -2 -2 2  -2 2 2  1 -2  1  
6 0   1 1 1 -2 2  1 -2 -2 1  -2 2 -2  1 1  1  
6 0   1 1 1 -2 2  1 -2 -2 1  -2 2 2  1 1  1  
6 0   1 1 1 -2 2  1 -2 -2 1  -2 2 2  1 -2  1  
6 0   1 1 1 -2 2  1 -2 -2 -2  -2 2 1  1 1  1  
6 0   1 1 1 -2 2  1 -2 -2 -2  -2 2 -2  1 1  1  
6 0   1 1 1 -2 2  1 -2 -2 -2  -2 2 2  1 1  1  
6 0   1 1 1 -2 2  1 -2 -2 2  -2 2 1  1 1  1  
6 0   1 1 1 -2 2  1 -2 -2 2  -2 2 1  1 1  -2  
6 0   1 1 1 -2 2  1 -2 -2 2  -2 2 1  1 -2  1  
6 0   1 1 1 -2 2  1 -2 -2 2  -2 2 1  1 -2  -2  
6 0   1 1 1 -2 2  1 -2 -2 2  -2 2 -2  1 1  1  
6 0   1 1 1 -2 2  1 -2 -2 2  -2 2 2  1 1  1  
6 0   1 1 1 -2 2  1 -2 -2 2  -2 2 2  1 -2  1  
6 0   1 1 1 -2 -2  1 -2 2 2  -2 2 2  1 1  1  
6 0   1 1 1 -2 -2  1 -2 2 2  -2 2 2  1 -2  1  
6 0   1 1 1 -2 2  1 -2 2 1  -2 2 -2  1 1  1  
6 0   1 1 1 -2 2  1 -2 2 -2  -2 2 -2  1 1  1  
6 0   1 1 1 -2 2  1 -2 2 -2  -2 2 2  1 1  1  
6 0   1 1 1 -2 2  1 -2 2 2  -2 2 2  1 1  1  
6 0   1 1 1 -2 2  1 -2 2 2  -2 2 2  1 -2  1  
6 0   1 1 1 -2 -2  1 -2 2 2  -2 2 2  -2 -2  1  
6 0   1 1 1 -2 2  1 -2 2 1  -2 2 -2  -2 1  1  
6 0   1 1 1 -2 2  1 -2 2 -2  -2 2 -2  -2 1  1  
6 0   1 1 1 -2 2  1 -2 2 -2  -2 2 2  -2 1  1  
6 0   1 1 1 -2 2  1 -2 2 2  -2 2 2  -2 1  1  
6 0   1 1 1 -2 2  1 -2 2 2  -2 2 2  -2 -2  1  
6 0   1 1 1 2 2  1 -2 1 2  -2 -2 1  1 1  1  
6 0   1 1 1 2 2  1 -2 1 2  -2 -2 1  1 -2  1  
6 0   1 1 1 2 2  1 -2 1 2  -2 -2 -2  1 1  1  
6 0   1 1 1 2 2  1 -2 1 2  -2 -2 2  1 -2  1  
6 0   1 1 1 2 2  1 -2 1 -2  -2 2 -2  1 1  1  
6 0   1 1 1 2 2  1 -2 1 -2  -2 2 -2  -2 1  1  
6 0   1 1 1 2 2  1 -2 -2 -2  -2 -2 -2  1 1  1  
6 0   1 1 1 2 2  1 -2 -2 -2  -2 -2 2  1 1  1  
6 0   1 1 1 2 2  1 -2 -2 2  -2 -2 2  1 1  1  
6 0   1 1 1 2 2  1 -2 -2 2  -2 -2 2  1 -2  1  
6 0   1 1 1 2 2  1 -2 -2 2  -2 2 -2  1 1  1  
6 0   1 1 1 2 2  1 -2 -2 2  -2 2 2  1 -2  1  
6 0   1 1 1 2 2  1 -2 2 2  -2 2 2  1 -2  1  
6 0   1 1 1 2 2  1 -2 2 2  -2 2 2  -2 -2  1  
6 0   1 1 1 -2 -2  1 -2 1 2  2 2 1  1 -2  1  
6 0   1 1 1 -2 2  1 -2 1 2  2 2 -2  1 1  1  
6 0   1 1 1 -2 2  1 -2 1 2  2 2 2  1 1  1  
6 0   1 1 1 -2 -2  1 -2 -2 2  2 -2 1  1 -2  1  
6 0   1 1 1 -2 2  1 -2 -2 -2  2 -2 -2  1 1  1  
6 0   1 1 1 -2 2  1 -2 -2 -2  2 -2 2  1 1  1  
6 0   1 1 1 -2 2  1 -2 -2 2  2 -2 -2  1 1  1  
6 0   1 1 1 -2 2  1 -2 -2 2  2 -2 2  1 1  1  
6 0   1 1 1 -2 2  1 -2 -2 2  2 -2 2  1 1  -2  
6 0   1 1 1 -2 -2  1 -2 -2 2  2 2 1  1 -2  1  
6 0   1 1 1 -2 2  1 -2 -2 1  2 2 -2  1 2  1  
6 0   1 1 1 -2 2  1 -2 -2 2  2 2 -2  1 1  1  
6 0   1 1 1 -2 2  1 -2 2 1  2 1 -2  1 1  1  
6 0   1 1 1 -2 2  1 -2 2 1  2 1 -2  1 1  -2  
6 0   1 1 1 -2 2  1 -2 2 1  2 1 -2  1 2  -2  
6 0   1 1 1 -2 2  1 -2 2 -2  2 1 -2  1 1  1  
6 0   1 1 1 -2 2  1 -2 2 1  2 1 -2  -2 2  -2  
6 0   1 1 1 -2 2  1 -2 2 -2  2 1 -2  -2 1  1  
6 0   1 1 1 -2 2  1 -2 2 -2  2 -2 -2  1 1  1  
6 0   1 1 1 -2 2  1 -2 2 2  2 -2 -2  1 1  1  
6 0   1 1 -2 -2 -2  1 -2 -2 -2  -2 -2 -2  1 1  1  
6 0   1 1 -2 -2 -2  1 -2 -2 -2  -2 -2 2  1 1  1  
6 0   1 1 -2 -2 -2  1 -2 -2 2  -2 -2 2  1 1  1  
6 0   1 1 -2 -2 2  1 -2 -2 2  -2 -2 2  1 1  1  
6 0   1 1 -2 -2 2  1 -2 -2 2  -2 -2 2  1 1  -2  
6 0   1 1 -2 -2 2  1 -2 -2 2  -2 -2 2  1 -2  -2  
6 0   1 1 -2 -2 -2  1 -2 -2 2  -2 2 -2  1 1  1  
6 0   1 1 -2 -2 -2  1 -2 -2 2  -2 2 2  1 1  1  
6 0   1 1 -2 -2 2  1 -2 -2 2  -2 2 -2  1 1  1  
6 0   1 1 -2 -2 2  1 -2 -2 2  -2 2 2  1 1  1  
6 0   1 1 -2 -2 2  1 -2 -2 2  -2 2 2  1 -2  1  
6 0   1 1 -2 -2 -2  1 -2 2 2  -2 2 2  1 1  1  
6 0   1 1 -2 -2 2  1 -2 2 -2  -2 2 2  1 1  1  
6 0   1 1 -2 -2 2  1 -2 -2 2  2 2 -2  1 1  1  
6 0   1 1 -2 -2 2  1 -2 2 -2  2 -2 -2  1 1  1  
6 0   1 1 -2 -2 2  1 -2 2 -2  2 -2 2  1 1  1  
6 0   1 1 1 -2 2  -2 2 1 1  -2 1 1  1 1  -2  
6 0   1 1 1 -2 2  -2 2 1 1  -2 1 1  1 -2  -2  
6 0   1 1 1 -2 2  -2 2 1 1  -2 1 2  1 -2  -2  
6 0   1 1 1 -2 -2  -2 2 1 2  -2 1 -2  -2 1  1  
6 0   1 1 1 -2 2  -2 2 1 1  -2 1 -2  -2 1  -2  
6 0   1 1 1 -2 2  -2 2 1 1  -2 1 2  -2 1  -2  
6 0   1 1 1 -2 2  -2 2 1 -2  -2 1 1  -2 1  -2  
6 0   1 1 1 -2 2  -2 2 1 -2  -2 1 1  -2 2  -2  
6 0   1 1 1 -2 2  -2 2 1 2  -2 1 1  -2 1  -2  
6 0   1 1 1 -2 2  -2 2 1 2  -2 1 -2  -2 1  1  
6 0   1 1 1 -2 2  -2 2 1 2  -2 1 -2  -2 1  -2  
6 0   1 1 1 -2 2  -2 2 1 1  -2 1 -2  2 1  -2  
6 0   1 1 1 -2 2  -2 2 1 2  -2 1 -2  2 1  1  
6 0   1 1 1 -2 2  -2 2 1 2  -2 1 -2  2 1  -2  
6 0   1 1 1 -2 -2  -2 2 1 -2  -2 2 1  -2 2  1  
6 0   1 1 1 -2 2  -2 2 1 -2  -2 2 1  -2 2  1  
6 0   1 1 1 -2 2  -2 2 1 -2  -2 2 1  -2 2  -2  
6 0   1 1 1 -2 2  -2 2 1 2  -2 2 -2  -2 1  1  
6 0   1 1 -2 2 2  -2 1 2 2  1 -2 -2  -2 -2  1  
6 0   1 1 -2 -2 2  -2 1 2 -2  -2 -2 1  1 -2  1  
6 0   1 1 -2 2 2  -2 1 -2 2  -2 1 -2  -2 1  1  
6 0   1 1 -2 -2 2  -2 2 -2 1  -2 1 -2  1 1  -2  
6 0   1 1 -2 -2 2  -2 2 -2 1  -2 1 2  1 -2  -2  
6 0   1 1 -2 -2 2  -2 2 2 1  -2 1 2  1 1  -2  
6 0   1 1 -2 -2 2  -2 2 2 1  -2 1 2  1 -2  -2  
6 0   1 1 -2 -2 2  -2 2 2 1  -2 -2 2  1 -2  -2  
6 0   1 -2 -2 2 2  -2 -2 2 2  1 -2 -2  -2 -2  1  


==> anc/F_edges2orientedblind__objective_P4.txt <==
1000   4 0    2 1 1   2 1  2



==> anc/F_edges2orientedblind__objective_P5.txt <==
54   5 0    2 1 1 1  2 1 1   2 1  2



==> anc/F_edges2orientedblind__objective_P6.txt <==
16807   6 0   2 1 1 1 1  2 1 1 1   2 1 1   2 1  2



==> anc/Makefile <==
CFLAGS= -DG_ORIENTED_EDGES -DG_COLORED_EDGES=2 -DG_ORIENTED_EDGES_BLIND
SRC=flag.cpp  

all:
	g++ $(CFLAGS) $(SRC)  -std=c++11 -Wall -O3



==> anc/SDP_n4_UB_F_edges2orientedblind__objective_P4.txt.dat-s <==
17
3
4 5 -18 
-0 -0 -0 -0 -0 -0 -0 -0 -0 -0 -1000 -0 -0 -0 -0 -0 -0 
0 3 1 1 -1
1 3 1 1 -1
1 3 2 2 1
2 3 1 1 -1
2 3 3 3 1
3 3 1 1 -1
3 3 4 4 1
4 3 1 1 -1
4 3 5 5 1
5 3 1 1 -1
5 3 6 6 1
6 3 1 1 -1
6 3 7 7 1
7 3 1 1 -1
7 3 8 8 1
8 3 1 1 -1
8 3 9 9 1
9 3 1 1 -1
9 3 10 10 1
10 3 1 1 -1
10 3 11 11 1
11 3 1 1 -1
11 3 12 12 1
12 3 1 1 -1
12 3 13 13 1
13 3 1 1 -1
13 3 14 14 1
14 3 1 1 -1
14 3 15 15 1
15 3 1 1 -1
15 3 16 16 1
16 3 1 1 -1
16 3 17 17 1
17 3 1 1 -1
17 3 18 18 1
1 1 1 1 24
2 1 1 1 4
2 1 1 2 4
2 2 1 1 4
3 1 1 2 2
3 1 2 2 2
3 1 1 3 2
3 2 1 2 2
3 2 1 3 2
4 1 1 2 2
4 1 2 2 2
4 1 1 4 2
4 2 1 4 2
4 2 1 5 2
5 1 1 3 6
5 2 2 2 6
5 2 3 3 6
6 1 1 3 2
6 1 1 4 4
6 2 2 4 2
6 2 3 5 2
6 2 4 4 2
6 2 5 5 2
7 1 2 2 6
8 2 1 1 8
9 2 1 2 1
9 1 2 3 1
9 2 1 3 1
9 2 1 4 1
9 2 1 5 1
9 1 2 4 1
9 2 2 5 1
9 2 3 4 1
10 2 2 4 1
10 1 2 4 1
10 1 2 3 1
10 2 3 5 1
11 2 1 4 2
11 1 2 4 2
11 2 1 5 2
11 2 4 5 2
12 2 1 2 2
12 1 2 3 2
12 2 1 3 2
12 2 2 3 2
13 1 3 3 4
13 2 2 5 4
13 2 3 4 4
13 1 4 4 4
14 1 3 3 8
14 2 2 3 8
15 1 3 3 4
16 1 4 4 8
16 2 4 5 8
17 1 3 4 4
17 2 2 3 2
17 2 3 4 2
17 2 2 5 2
17 2 4 5 2


==> anc/SDP_n4_UB_F_edges2orientedblind__objective_P4.txt.dat-s.result <==
1.199999974001922237e-01 9.600000686005809303e-02 1.919999911114562141e-01 -5.643803238196101322e-10 6.400000116486333213e-02 1.919999984285157835e-01 5.254659372623051776e-09 1.483231667432757960e-09 -5.668911475394572261e-10 -5.696651229707347293e-10 1.920000017261197234e-01 -1.977897573995188572e-10 9.599999946955563301e-02 4.800000091668686630e-02 -2.979145203810284775e-10 -6.222816506057610659e-10 -5.587545179652691095e-10 
1 1 1 1 3.263999965715364660e+00 
1 1 1 2 7.680000085343842153e-01 
1 1 1 3 1.151999986069124127e+00 
1 1 1 4 7.679999925853024934e-01 
1 1 2 2 3.840000132926270071e-01 
1 1 2 3 -1.532135785309232978e-09 
1 1 2 4 3.840000023156831532e-01 
1 1 3 3 7.680000046905782751e-01 
1 1 3 4 -2.235018071861076438e-09 
1 1 4 4 3.839999935704882517e-01 
1 2 1 1 3.840000399766046457e-01 
1 2 1 2 3.839999812604417695e-01 
1 2 1 3 3.839999812604417695e-01 
1 2 1 4 3.840000017565876611e-01 
1 2 1 5 3.840000017565876611e-01 
1 2 2 2 3.840000076596989387e-01 
1 2 2 3 3.840000058204063316e-01 
1 2 2 4 3.839999962873664741e-01 
1 2 2 5 3.839999961938223016e-01 
1 2 3 3 3.840000076596989387e-01 
1 2 3 4 3.839999961938223016e-01 
1 2 3 5 3.839999962873664741e-01 
1 2 4 4 3.839999975275504851e-01 
1 2 4 5 3.839999973564772184e-01 
1 2 5 5 3.839999975275504851e-01 
1 3 1 1 2.328570329618167200e-10 
1 3 2 2 1.199999980707111419e-01 
1 3 3 3 9.600000753057701119e-02 
1 3 4 4 1.919999917819751323e-01 
1 3 5 5 1.061385902705876661e-10 
1 3 6 6 6.400000183538225029e-02 
1 3 7 7 1.919999990990346739e-01 
1 3 8 8 5.925178286713246679e-09 
1 3 9 9 2.153750581522952863e-09 
1 3 10 10 1.036277665507393315e-10 
1 3 11 11 1.008537911194618283e-10 
1 3 12 12 1.920000023966386138e-01 
1 3 13 13 4.727291566906793547e-10 
1 3 14 14 9.600000014007453730e-02 
1 3 15 15 4.800000158720577753e-02 
1 3 16 16 3.726043937091680801e-10 
1 3 17 17 4.823726348443631888e-11 
1 3 18 18 1.117643961249282752e-10 
2 1 1 1 8.000000004805025711e+00 
2 1 1 2 9.172719379987468002e+00 
2 1 1 3 -1.199998365006736734e+01 
2 1 1 4 -2.517277013890391402e+01 
2 1 2 2 3.031204021181979869e+01 
2 1 2 3 -1.375910987888402204e+01 
2 1 2 4 -4.865762158410783655e+01 
2 1 3 3 1.799995099570967483e+01 
2 1 3 4 3.775915330297846850e+01 
2 1 4 4 9.900340608545219823e+01 
2 2 1 1 2.165456124153006812e+01 
2 2 1 2 1.783562211805480402e+01 
2 2 1 3 1.783562210873206055e+01 
2 2 1 4 -2.866290380214880784e+01 
2 2 1 5 -2.866290358967842877e+01 
2 2 2 2 2.799998364129886852e+01 
2 2 2 3 3.000024475566782645e+00 
2 2 2 4 -3.158479642477322713e+01 
2 2 2 5 -1.725083918341568889e+01 
2 2 3 3 2.799998362550108766e+01 
2 2 3 4 -1.725083935401083934e+01 
2 2 3 5 -3.158479622905756301e+01 
2 2 4 4 1.735151169337146371e+02 
2 2 4 5 -9.601657096144619175e+01 
2 2 5 5 1.735151163549335251e+02 
2 3 1 1 1.920000004757240504e+02 
2 3 2 2 3.604036075841317408e-07 
2 3 3 3 4.504863936734211015e-07 
2 3 4 4 2.252572340946828964e-07 
2 3 5 5 4.246793526550656566e+02 
2 3 6 6 6.757315610570457378e-07 
2 3 7 7 2.252486831648017700e-07 
2 3 8 8 1.012775920480834380e+01 
2 3 9 9 1.876351054348608827e+01 
2 3 10 10 4.291459468066418026e+02 
2 3 11 11 4.431726487093701508e+02 
2 3 12 12 2.252497209818745826e-07 
2 3 13 13 9.235136518184326349e+01 
2 3 14 14 4.504981468804340126e-07 
2 3 15 15 9.009810719177779653e-07 
2 3 16 16 1.200001964928868290e+02 
2 3 17 17 9.362378871752422356e+02 
2 3 18 18 3.999996741451190587e+02 


==> anc/SDP_n5_UB_F_edges2orientedblind__objective_P5.txt.dat-s <==
79
7
14 18 14 13 10 8 -80 
-0 -0 -0 -0 -0 -0 -0 -0 -0 -0 -0 -0 -0 -0 -0 -0 -0 -0 -0 -0 -0 -0 -0 -0 -0 -0 -0 -0 -0 -0 -0 -0 -0 -0 -0 -0 -0 -0 -0 -0 -0 -0 -0 -0 -0 -0 -0 -54 -0 -0 -0 -0 -0 -0 -0 -0 -0 -0 -0 -0 -0 -0 -0 -0 -0 -0 -0 -0 -0 -0 -0 -0 -0 -0 -0 -0 -0 -0 -0 
0 7 1 1 -1
1 7 1 1 -1
1 7 2 2 1
2 7 1 1 -1
2 7 3 3 1
3 7 1 1 -1
3 7 4 4 1
4 7 1 1 -1
4 7 5 5 1
5 7 1 1 -1
5 7 6 6 1
6 7 1 1 -1
6 7 7 7 1
7 7 1 1 -1
7 7 8 8 1
8 7 1 1 -1
8 7 9 9 1
9 7 1 1 -1
9 7 10 10 1
10 7 1 1 -1
10 7 11 11 1
11 7 1 1 -1
11 7 12 12 1
12 7 1 1 -1
12 7 13 13 1
13 7 1 1 -1
13 7 14 14 1
14 7 1 1 -1
14 7 15 15 1
15 7 1 1 -1
15 7 16 16 1
16 7 1 1 -1
16 7 17 17 1
17 7 1 1 -1
17 7 18 18 1
18 7 1 1 -1
18 7 19 19 1
19 7 1 1 -1
19 7 20 20 1
20 7 1 1 -1
20 7 21 21 1
21 7 1 1 -1
21 7 22 22 1
22 7 1 1 -1
22 7 23 23 1
23 7 1 1 -1
23 7 24 24 1
24 7 1 1 -1
24 7 25 25 1
25 7 1 1 -1
25 7 26 26 1
26 7 1 1 -1
26 7 27 27 1
27 7 1 1 -1
27 7 28 28 1
28 7 1 1 -1
28 7 29 29 1
29 7 1 1 -1
29 7 30 30 1
30 7 1 1 -1
30 7 31 31 1
31 7 1 1 -1
31 7 32 32 1
32 7 1 1 -1
32 7 33 33 1
33 7 1 1 -1
33 7 34 34 1
34 7 1 1 -1
34 7 35 35 1
35 7 1 1 -1
35 7 36 36 1
36 7 1 1 -1
36 7 37 37 1
37 7 1 1 -1
37 7 38 38 1
38 7 1 1 -1
38 7 39 39 1
39 7 1 1 -1
39 7 40 40 1
40 7 1 1 -1
40 7 41 41 1
41 7 1 1 -1
41 7 42 42 1
42 7 1 1 -1
42 7 43 43 1
43 7 1 1 -1
43 7 44 44 1
44 7 1 1 -1
44 7 45 45 1
45 7 1 1 -1
45 7 46 46 1
46 7 1 1 -1
46 7 47 47 1
47 7 1 1 -1
47 7 48 48 1
48 7 1 1 -1
48 7 49 49 1
49 7 1 1 -1
49 7 50 50 1
50 7 1 1 -1
50 7 51 51 1
51 7 1 1 -1
51 7 52 52 1
52 7 1 1 -1
52 7 53 53 1
53 7 1 1 -1
53 7 54 54 1
54 7 1 1 -1
54 7 55 55 1
55 7 1 1 -1
55 7 56 56 1
56 7 1 1 -1
56 7 57 57 1
57 7 1 1 -1
57 7 58 58 1
58 7 1 1 -1
58 7 59 59 1
59 7 1 1 -1
59 7 60 60 1
60 7 1 1 -1
60 7 61 61 1
61 7 1 1 -1
61 7 62 62 1
62 7 1 1 -1
62 7 63 63 1
63 7 1 1 -1
63 7 64 64 1
64 7 1 1 -1
64 7 65 65 1
65 7 1 1 -1
65 7 66 66 1
66 7 1 1 -1
66 7 67 67 1
67 7 1 1 -1
67 7 68 68 1
68 7 1 1 -1
68 7 69 69 1
69 7 1 1 -1
69 7 70 70 1
70 7 1 1 -1
70 7 71 71 1
71 7 1 1 -1
71 7 72 72 1
72 7 1 1 -1
72 7 73 73 1
73 7 1 1 -1
73 7 74 74 1
74 7 1 1 -1
74 7 75 75 1
75 7 1 1 -1
75 7 76 76 1
76 7 1 1 -1
76 7 77 77 1
77 7 1 1 -1
77 7 78 78 1
78 7 1 1 -1
78 7 79 79 1
79 7 1 1 -1
79 7 80 80 1
1 1 1 1 120
1 6 1 1 30
2 1 1 1 12
2 1 1 2 12
2 1 1 3 12
2 2 1 1 12
2 1 1 4 12
2 6 1 2 3
2 6 1 1 12
2 6 1 3 6
3 1 1 2 4
3 1 2 2 4
3 1 1 3 4
3 1 3 3 4
3 1 1 5 4
3 2 1 2 4
3 2 1 3 4
3 1 1 4 4
3 1 4 4 4
3 1 1 6 4
3 1 1 7 4
3 3 1 1 4
3 6 1 2 4
3 6 1 1 4
3 6 1 4 2
3 6 1 5 1
3 6 1 3 4
3 6 3 3 4
4 1 1 2 4
4 1 2 2 4
4 1 1 3 4
4 1 3 3 4
4 1 1 8 4
4 2 1 4 4
4 2 1 5 4
4 1 1 4 4
4 1 4 4 4
4 1 1 9 4
4 1 1 10 4
4 4 1 1 4
4 6 1 2 4
4 6 1 1 4
4 6 1 6 2
4 6 1 7 1
4 6 1 3 4
4 6 3 3 4
5 1 1 5 6
5 2 2 2 6
5 2 3 3 6
5 1 1 6 6
5 1 1 7 6
5 1 1 11 6
5 3 1 2 6
5 6 1 2 3
5 6 1 4 6
5 6 3 5 3
5 6 1 3 3
6 1 1 5 2
6 1 1 8 4
6 2 2 4 2
6 2 3 5 2
6 2 4 4 2
6 2 5 5 2
6 1 1 6 2
6 1 1 9 4
6 1 1 7 2
6 1 1 10 4
6 1 1 12 2
6 3 1 3 2
6 1 1 13 2
6 4 1 2 2
6 1 1 14 2
6 4 1 3 2
6 6 1 2 3
6 6 1 6 4
6 6 1 4 2
6 6 3 7 2
6 6 3 5 1
6 6 1 3 3
7 1 1 11 24
7 3 2 2 24
7 6 1 4 12
7 6 5 5 6
8 1 1 11 6
8 1 1 12 6
8 3 2 3 6
8 1 1 13 6
8 4 2 2 6
8 1 1 14 6
8 4 3 3 6
8 6 1 6 6
8 6 1 4 6
8 6 5 7 3
9 1 1 12 8
9 3 3 3 8
9 1 1 13 8
9 1 1 14 8
9 4 2 3 8
9 6 1 6 8
9 6 1 4 4
9 6 5 5 2
9 6 7 7 4
10 1 2 2 12
10 1 3 3 12
10 2 1 6 12
10 1 4 4 12
10 5 1 1 12
10 6 1 2 6
10 6 1 8 3
10 6 3 3 12
11 1 2 3 8
11 2 1 1 8
11 1 2 4 8
11 1 3 4 8
11 2 1 7 4
11 2 1 8 4
11 6 1 1 4
11 6 2 2 2
11 6 1 3 8
11 6 2 3 4
12 1 2 3 2
12 1 2 5 1
12 2 1 2 1
12 1 3 5 1
12 2 1 3 1
12 2 1 4 1
12 1 2 8 1
12 2 1 5 1
12 1 3 8 1
12 2 2 5 1
12 2 3 4 1
12 1 2 4 2
12 1 2 6 1
12 1 4 6 1
12 1 2 9 1
12 1 4 9 1
12 1 3 4 2
12 1 3 7 1
12 1 4 7 1
12 1 3 10 1
12 1 4 10 1
12 2 1 9 1
12 2 1 10 1
12 3 1 4 1
12 2 1 11 1
12 3 1 5 1
12 2 1 12 1
12 4 1 4 1
12 4 1 5 1
12 6 1 2 1
12 6 1 1 2
12 6 2 2 2
12 6 1 4 1
12 6 1 3 2
12 6 1 6 1
12 6 1 7 1
12 6 3 6 1
12 6 3 4 1
12 6 1 5 1
12 6 3 3 4
12 6 2 3 2
13 1 2 5 2
13 1 2 3 2
13 2 1 2 2
13 1 3 5 2
13 2 1 3 2
13 2 2 3 2
13 1 2 6 2
13 1 2 4 2
13 1 4 6 2
13 1 3 7 2
13 1 3 4 2
13 1 4 7 2
13 2 1 17 2
13 3 1 8 2
13 2 1 18 2
13 3 1 9 2
13 6 1 1 2
13 6 1 2 1
13 6 2 2 2
13 6 1 3 2
13 6 1 4 2
13 6 1 5 2
13 6 3 4 2
13 6 3 3 4
13 6 2 3 2
14 1 2 8 2
14 1 2 3 2
14 2 1 4 2
14 1 3 8 2
14 2 1 5 2
14 2 4 5 2
14 1 2 9 2
14 1 2 4 2
14 1 4 9 2
14 1 3 10 2
14 1 3 4 2
14 1 4 10 2
14 2 1 15 2
14 4 1 8 2
14 2 1 16 2
14 4 1 9 2
14 6 1 1 2
14 6 1 2 1
14 6 2 2 2
14 6 1 3 2
14 6 1 6 2
14 6 1 7 2
14 6 3 6 2
14 6 3 3 4
14 6 2 3 2
15 1 2 8 1
15 1 2 5 1
15 2 2 4 1
15 1 3 8 1
15 1 3 5 1
15 2 3 5 1
15 2 1 6 2
15 2 4 6 1
15 2 5 6 1
15 2 2 6 1
15 2 3 6 1
15 1 2 9 1
15 1 2 6 1
15 1 4 9 1
15 1 4 6 1
15 1 3 10 1
15 1 3 7 1
15 1 4 10 1
15 1 4 7 1
15 2 1 13 1
15 4 1 6 1
15 2 1 14 1
15 3 1 6 1
15 4 1 7 1
15 3 1 7 1
15 5 1 2 1
15 5 1 3 1
15 5 1 4 1
15 5 1 6 1
15 5 1 5 1
15 5 1 7 1
15 6 1 2 2
15 6 2 2 2
15 6 1 4 1
15 6 1 6 1
15 6 1 8 2
15 6 3 8 1
15 6 3 6 1
15 6 3 3 4
15 6 3 4 1
15 6 3 5 1
15 6 3 7 1
15 6 2 3 1
16 1 2 7 4
16 3 1 1 4
16 1 3 6 4
16 2 1 7 2
16 2 1 8 2
16 1 4 5 4
16 2 2 7 2
16 2 2 8 2
16 2 3 8 2
16 2 3 7 2
16 2 8 8 2
16 2 7 7 2
16 6 1 3 6
16 6 2 4 2
16 6 2 3 4
16 6 3 3 4
16 6 2 5 1
17 1 2 7 2
17 1 2 11 2
17 3 1 2 2
17 1 3 6 2
17 1 3 11 2
17 2 1 9 2
17 2 1 10 2
17 3 2 4 2
17 1 4 5 2
17 1 4 11 2
17 2 2 11 2
17 3 2 5 2
17 2 3 12 2
17 4 4 4 2
17 4 5 5 2
17 6 1 4 2
17 6 1 3 2
17 6 2 4 2
17 6 1 6 1
17 6 1 7 1
17 6 5 6 1
17 6 2 3 2
17 6 3 4 2
17 6 3 5 2
18 1 2 7 2
18 1 2 12 2
18 3 1 3 2
18 1 3 6 2
18 1 3 13 2
18 2 1 11 2
18 2 1 12 2
18 4 2 4 2
18 1 4 5 2
18 1 4 14 2
18 2 2 9 2
18 4 3 5 2
18 2 3 10 2
18 3 4 4 2
18 3 5 5 2
18 6 1 6 2
18 6 1 3 2
18 6 2 4 2
18 6 1 4 1
18 6 1 5 1
18 6 2 3 2
18 6 3 6 2
18 6 3 7 2
18 6 4 5 1
19 1 2 11 2
19 1 2 7 2
19 3 1 2 2
19 1 3 11 2
19 1 3 6 2
19 2 1 17 2
19 3 2 8 2
19 2 1 18 2
19 1 4 11 2
19 1 4 5 2
19 3 2 9 2
19 2 2 18 2
19 2 3 17 2
19 3 8 8 2
19 3 9 9 2
19 6 1 3 2
19 6 1 4 3
19 6 2 4 2
19 6 1 5 1
19 6 3 4 2
19 6 2 3 2
19 6 3 5 2
19 6 4 5 1
20 1 2 12 2
20 1 2 7 2
20 3 1 3 2
20 1 3 13 2
20 1 3 6 2
20 2 1 15 2
20 4 2 8 2
20 2 1 16 2
20 1 4 14 2
20 1 4 5 2
20 4 3 9 2
20 2 2 16 2
20 2 3 15 2
20 4 8 8 2
20 4 9 9 2
20 6 1 3 2
20 6 1 6 3
20 6 2 4 2
20 6 1 7 1
20 6 5 6 1
20 6 3 6 2
20 6 2 3 2
20 6 3 7 2
21 1 2 12 2
21 1 2 11 2
21 3 2 3 2
21 1 3 13 2
21 1 3 11 2
21 2 1 13 2
21 4 2 6 2
21 2 1 14 2
21 3 2 6 2
21 1 4 14 2
21 1 4 11 2
21 4 3 7 2
21 3 2 7 2
21 5 2 2 2
21 5 3 3 2
21 5 4 4 2
21 5 6 6 2
21 5 5 5 2
21 5 7 7 2
21 6 1 4 2
21 6 1 6 2
21 6 2 4 2
21 6 1 8 2
21 6 5 8 1
21 6 3 6 2
21 6 3 4 2
21 6 5 7 2
22 1 2 10 4
22 4 1 1 4
22 1 3 9 4
22 2 1 7 2
22 2 1 8 2
22 1 4 8 4
22 2 4 7 2
22 2 4 8 2
22 2 5 8 2
22 2 5 7 2
22 2 7 8 2
22 6 1 3 6
22 6 2 6 2
22 6 2 3 4
22 6 3 3 4
22 6 2 7 1
23 1 2 10 2
23 1 2 13 1
23 4 1 2 1
23 1 3 9 2
23 1 3 12 1
23 2 1 9 1
23 2 1 10 1
23 3 3 4 1
23 1 2 14 1
23 4 1 3 1
23 1 4 8 2
23 1 4 12 1
23 2 4 11 1
23 3 3 5 1
23 1 3 14 1
23 1 4 13 1
23 2 5 12 1
23 2 1 16 1
23 2 1 15 1
23 4 3 8 1
23 2 4 16 1
23 4 2 9 1
23 2 5 15 1
23 4 4 8 1
23 4 5 9 1
23 6 1 4 1
23 6 1 3 2
23 6 2 6 2
23 6 1 6 2
23 6 1 7 1
23 6 2 3 2
23 6 3 6 1
23 6 3 7 1
23 6 3 4 1
23 6 3 5 1
23 6 6 7 1
24 1 2 10 2
24 1 2 14 1
24 4 1 3 1
24 1 3 9 2
24 1 3 14 1
24 2 1 11 1
24 2 1 12 1
24 4 3 4 1
24 1 2 13 1
24 4 1 2 1
24 1 4 8 2
24 1 4 13 1
24 2 4 9 1
24 4 2 5 1
24 1 3 12 1
24 1 4 12 1
24 2 5 10 1
24 2 1 18 1
24 2 1 17 1
24 3 3 8 1
24 2 4 18 1
24 3 3 9 1
24 2 5 17 1
24 3 4 8 1
24 3 5 9 1
24 6 1 6 1
24 6 1 3 2
24 6 2 6 2
24 6 1 4 2
24 6 1 5 1
24 6 2 3 2
24 6 3 4 1
24 6 3 5 1
24 6 3 6 1
24 6 3 7 1
24 6 4 7 1
25 1 2 14 2
25 1 2 13 2
25 4 2 3 2
25 1 3 14 2
25 1 3 12 2
25 2 1 13 2
25 4 3 6 2
25 2 1 14 2
25 3 3 6 2
25 1 4 13 2
25 1 4 12 2
25 4 2 7 2
25 3 3 7 2
25 5 2 4 2
25 5 3 5 2
25 5 6 7 2
25 6 1 4 2
25 6 1 6 2
25 6 2 6 2
25 6 1 8 2
25 6 7 8 1
25 6 3 4 2
25 6 3 6 2
25 6 7 7 2
25 6 5 5 2
26 1 5 5 8
26 2 2 3 8
26 1 6 6 8
26 1 7 7 8
26 3 1 11 8
26 6 1 1 2
26 6 2 2 4
26 6 1 5 4
26 6 3 4 8
27 1 5 8 4
27 2 2 3 2
27 2 3 4 2
27 2 2 5 2
27 2 4 5 2
27 1 6 9 4
27 1 7 10 4
27 3 1 13 2
27 4 1 12 2
27 3 1 14 2
27 4 1 13 2
27 6 1 1 2
27 6 2 2 4
27 6 1 5 2
27 6 3 6 4
27 6 3 4 4
27 6 1 7 2
28 1 5 5 4
28 2 2 5 4
28 2 3 4 4
28 1 8 8 4
28 1 6 6 4
28 1 9 9 4
28 1 7 7 4
28 1 10 10 4
28 3 1 10 4
28 4 1 10 4
28 6 1 1 2
28 6 2 2 4
28 6 1 7 2
28 6 3 4 4
28 6 3 6 4
28 6 1 5 2
29 1 5 5 4
29 2 2 6 4
29 2 3 6 4
29 2 6 6 4
29 1 6 6 4
29 1 7 7 4
29 3 1 12 4
29 5 1 8 4
29 5 1 9 4
29 5 1 10 4
29 6 1 2 1
29 6 2 2 4
29 6 1 8 2
29 6 3 4 4
29 6 3 8 4
29 6 3 5 2
30 1 5 6 2
30 2 2 7 2
30 1 5 7 2
30 2 3 8 2
30 2 2 17 2
30 3 1 8 2
30 2 3 18 2
30 1 6 7 2
30 3 1 9 2
30 2 8 18 2
30 2 7 17 2
30 3 8 9 2
30 6 1 3 2
30 6 2 4 2
30 6 2 3 2
30 6 1 5 1
30 6 3 4 2
30 6 3 3 6
30 6 4 4 2
30 6 2 5 2
31 1 5 9 1
31 2 2 7 1
31 1 5 10 1
31 2 3 8 1
31 2 2 15 1
31 4 1 8 1
31 2 3 16 1
31 1 6 8 1
31 2 4 7 1
31 1 6 10 1
31 4 1 9 1
31 2 8 16 1
31 1 7 8 1
31 2 5 8 1
31 1 7 9 1
31 2 7 15 1
31 3 1 4 1
31 2 4 10 1
31 2 5 9 1
31 3 1 5 1
31 2 8 11 1
31 2 7 12 1
31 4 5 8 1
31 4 4 9 1
31 6 1 3 2
31 6 2 6 1
31 6 2 3 2
31 6 2 4 1
31 6 1 7 1
31 6 3 6 2
31 6 3 3 6
31 6 2 5 1
31 6 4 6 1
31 6 2 7 1
32 1 5 9 1
32 2 2 9 1
32 1 5 10 1
32 2 3 10 1
32 2 2 13 1
32 4 1 6 1
32 2 3 14 1
32 3 4 6 1
32 1 6 8 1
32 2 4 11 1
32 1 6 10 1
32 4 1 7 1
32 3 5 7 1
32 1 7 8 1
32 2 5 12 1
32 1 7 9 1
32 3 1 6 1
32 2 4 14 1
32 2 5 13 1
32 4 4 6 1
32 3 1 7 1
32 4 5 7 1
32 5 2 5 1
32 5 3 4 1
32 5 4 7 1
32 5 5 6 1
32 5 2 6 1
32 5 3 7 1
32 6 1 4 1
32 6 2 6 1
32 6 2 3 2
32 6 1 6 1
32 6 2 4 1
32 6 1 8 1
32 6 3 8 2
32 6 3 3 2
32 6 3 7 1
32 6 4 5 1
32 6 4 6 1
32 6 3 5 1
32 6 6 7 1
33 1 5 11 2
33 2 2 17 2
33 3 2 8 2
33 2 3 18 2
33 1 6 11 2
33 3 2 9 2
33 2 18 18 2
33 1 7 11 2
33 2 17 17 2
33 3 1 11 2
33 3 2 11 2
33 3 8 11 2
33 3 9 11 2
33 6 1 3 1
33 6 2 4 2
33 6 1 5 2
33 6 3 4 4
33 6 4 4 4
33 6 2 5 1
33 6 3 5 1
33 6 4 5 2
34 1 5 12 1
34 2 2 17 1
34 3 3 8 1
34 1 5 13 1
34 2 3 18 1
34 2 2 15 1
34 4 2 8 1
34 2 3 16 1
34 1 6 12 1
34 3 3 9 1
34 1 6 14 1
34 4 3 9 1
34 2 16 18 1
34 1 7 13 1
34 1 7 14 1
34 2 15 17 1
34 3 1 13 1
34 4 2 12 1
34 3 1 14 1
34 4 3 13 1
34 3 8 13 1
34 3 9 14 1
34 4 8 12 1
34 4 9 13 1
34 6 1 3 1
34 6 2 6 1
34 6 2 4 1
34 6 1 5 1
34 6 3 6 3
34 6 4 4 2
34 6 1 7 1
34 6 5 6 1
34 6 3 4 1
34 6 2 5 1
34 6 3 7 1
34 6 4 6 1
34 6 4 7 1
35 1 5 14 2
35 2 2 15 2
35 4 3 8 2
35 2 3 16 2
35 1 6 13 2
35 4 2 9 2
35 2 16 16 2
35 1 7 12 2
35 2 15 15 2
35 3 1 10 2
35 3 3 10 2
35 4 8 10 2
35 4 9 10 2
35 6 1 3 1
35 6 2 6 2
35 6 1 7 2
35 6 3 4 2
35 6 3 6 2
35 6 2 5 1
35 6 3 5 1
35 6 4 6 2
35 6 6 7 2
36 1 5 14 2
36 2 2 13 2
36 4 3 6 2
36 2 3 14 2
36 3 6 6 2
36 1 6 13 2
36 4 2 7 2
36 3 7 7 2
36 1 7 12 2
36 3 1 12 2
36 3 3 12 2
36 5 2 8 2
36 5 3 8 2
36 5 4 9 2
36 5 6 9 2
36 5 5 10 2
36 5 7 10 2
36 6 1 4 1
36 6 2 6 2
36 6 1 8 2
36 6 3 4 2
36 6 3 8 2
36 6 7 8 2
36 6 4 5 1
36 6 5 5 2
36 6 4 6 2
37 1 5 9 1
37 2 2 8 1
37 1 5 10 1
37 2 3 7 1
37 2 2 12 1
37 4 1 4 1
37 2 3 11 1
37 1 6 8 1
37 2 4 8 1
37 1 6 10 1
37 4 1 5 1
37 2 7 9 1
37 1 7 8 1
37 2 5 7 1
37 1 7 9 1
37 2 8 10 1
37 3 1 8 1
37 2 4 17 1
37 2 5 18 1
37 3 1 9 1
37 2 7 18 1
37 2 8 17 1
37 3 4 9 1
37 3 5 8 1
37 6 1 3 2
37 6 2 6 1
37 6 2 3 2
37 6 2 4 1
37 6 1 5 1
37 6 3 4 2
37 6 3 3 6
37 6 2 5 1
37 6 4 6 1
37 6 2 7 1
38 1 5 6 2
38 2 2 8 2
38 1 5 7 2
38 2 3 7 2
38 2 2 10 2
38 3 1 4 2
38 2 3 9 2
38 1 6 7 2
38 3 1 5 2
38 2 7 11 2
38 2 8 12 2
38 4 4 5 2
38 6 1 3 2
38 6 2 4 2
38 6 2 3 2
38 6 1 7 1
38 6 3 6 2
38 6 3 3 6
38 6 4 4 2
38 6 2 5 2
39 1 5 6 2
39 2 2 16 2
39 1 5 7 2
39 2 3 15 2
39 2 2 14 2
39 3 1 6 2
39 2 3 13 2
39 4 6 8 2
39 1 6 7 2
39 3 1 7 2
39 4 7 9 2
39 5 4 5 2
39 5 2 7 2
39 5 3 6 2
39 6 1 6 2
39 6 2 4 2
39 6 2 3 2
39 6 1 8 1
39 6 3 8 2
39 6 3 3 2
39 6 4 4 2
39 6 3 7 2
39 6 5 6 2
40 1 5 14 2
40 2 2 12 2
40 4 3 4 2
40 2 3 11 2
40 1 6 13 2
40 4 2 5 2
40 2 9 9 2
40 1 7 12 2
40 2 10 10 2
40 3 1 11 2
40 3 3 11 2
40 3 4 11 2
40 3 5 11 2
40 6 1 3 1
40 6 2 6 2
40 6 1 5 2
40 6 3 4 4
40 6 2 5 1
40 6 3 5 1
40 6 4 6 2
40 6 4 7 2
41 1 5 13 1
41 2 2 12 1
41 4 2 4 1
41 1 5 12 1
41 2 3 11 1
41 2 2 10 1
41 3 3 4 1
41 2 3 9 1
41 1 6 14 1
41 4 3 5 1
41 1 6 12 1
41 3 3 5 1
41 2 9 11 1
41 1 7 14 1
41 1 7 13 1
41 2 10 12 1
41 3 1 13 1
41 4 3 12 1
41 3 1 14 1
41 4 2 13 1
41 3 4 13 1
41 3 5 14 1
41 4 4 12 1
41 4 5 13 1
41 6 1 3 1
41 6 2 4 1
41 6 2 6 1
41 6 1 5 1
41 6 3 6 3
41 6 1 7 1
41 6 4 4 2
41 6 3 4 1
41 6 2 5 1
41 6 3 7 1
41 6 4 6 1
41 6 4 5 1
41 6 6 7 1
42 1 5 11 2
42 2 2 10 2
42 3 2 4 2
42 2 3 9 2
42 1 6 11 2
42 3 2 5 2
42 2 11 11 2
42 1 7 11 2
42 2 12 12 2
42 3 1 10 2
42 3 2 10 2
42 4 4 10 2
42 4 5 10 2
42 6 1 3 1
42 6 2 4 2
42 6 1 7 2
42 6 3 4 2
42 6 4 4 4
42 6 3 6 2
42 6 5 6 2
42 6 2 5 1
42 6 3 5 1
43 1 5 11 2
43 2 2 14 2
43 3 2 6 2
43 2 3 13 2
43 4 6 6 2
43 1 6 11 2
43 3 2 7 2
43 4 7 7 2
43 1 7 11 2
43 3 1 12 2
43 3 2 12 2
43 5 4 8 2
43 5 5 8 2
43 5 2 9 2
43 5 7 9 2
43 5 3 10 2
43 5 6 10 2
43 6 1 6 1
43 6 2 4 2
43 6 1 8 2
43 6 3 4 2
43 6 4 4 4
43 6 3 8 2
43 6 5 8 2
43 6 5 6 1
43 6 5 7 1
44 1 8 8 8
44 2 4 5 8
44 1 9 9 8
44 1 10 10 8
44 4 1 11 8
44 6 1 1 2
44 6 2 2 4
44 6 1 7 4
44 6 3 6 8
45 1 8 9 2
45 2 4 7 2
45 1 8 10 2
45 2 5 8 2
45 2 4 12 2
45 4 1 4 2
45 2 5 11 2
45 1 9 10 2
45 4 1 5 2
45 2 8 9 2
45 2 7 10 2
45 3 4 5 2
45 6 1 3 2
45 6 2 6 2
45 6 2 3 2
45 6 1 5 1
45 6 3 4 2
45 6 3 3 6
45 6 6 6 2
45 6 2 7 2
46 1 8 11 2
46 2 4 17 1
46 3 2 8 1
46 2 5 18 1
46 2 4 10 1
46 3 2 4 1
46 2 5 9 1
46 1 9 11 2
46 3 2 9 1
46 3 2 5 1
46 2 11 18 1
46 1 10 11 2
46 2 12 17 1
46 4 1 12 1
46 3 2 13 1
46 4 1 13 1
46 3 2 14 1
46 3 8 14 1
46 3 9 13 1
46 4 4 13 1
46 4 5 12 1
46 6 1 3 1
46 6 2 4 2
46 6 1 5 1
46 6 3 4 3
46 6 4 6 2
46 6 1 7 1
46 6 3 6 1
46 6 5 6 1
46 6 2 7 1
46 6 3 5 1
46 6 4 5 1
47 1 8 12 1
47 2 4 17 1
47 3 3 8 1
47 1 8 13 1
47 2 5 18 1
47 2 4 12 1
47 4 2 4 1
47 2 5 11 1
47 1 9 12 1
47 3 3 9 1
47 1 9 14 1
47 4 3 5 1
47 2 9 18 1
47 1 10 13 1
47 1 10 14 1
47 2 10 17 1
47 4 1 10 2
47 4 2 10 1
47 4 3 10 1
47 3 8 10 1
47 3 9 10 1
47 3 4 10 1
47 3 5 10 1
47 6 1 3 1
47 6 2 6 1
47 6 2 4 1
47 6 1 5 2
47 6 3 6 2
47 6 4 6 1
47 6 3 4 2
47 6 6 6 2
47 6 2 7 1
47 6 3 7 1
47 6 4 7 1
47 6 4 5 1
48 1 8 10 2
48 2 4 15 2
48 4 1 8 2
48 1 8 9 2
48 2 5 16 2
48 2 4 8 2
48 2 5 7 2
48 1 9 10 2
48 4 1 9 2
48 2 7 16 2
48 2 8 15 2
48 4 8 9 2
48 6 1 3 2
48 6 2 3 2
48 6 2 6 2
48 6 1 7 1
48 6 3 3 6
48 6 6 6 2
48 6 3 6 2
48 6 2 7 2
49 1 8 10 2
49 2 4 13 2
49 4 1 6 2
49 1 8 9 2
49 2 5 14 2
49 2 4 18 2
49 2 5 17 2
49 3 6 8 2
49 1 9 10 2
49 4 1 7 2
49 3 7 9 2
49 5 2 3 2
49 5 4 6 2
49 5 5 7 2
49 6 1 4 2
49 6 2 3 2
49 6 2 6 2
49 6 1 8 1
49 6 3 3 2
49 6 6 6 2
49 6 3 5 2
49 6 3 8 2
49 6 4 7 2
50 1 8 13 1
50 2 4 15 1
50 4 2 8 1
50 1 8 12 1
50 2 5 16 1
50 2 4 10 1
50 3 3 4 1
50 2 5 9 1
50 1 9 14 1
50 4 3 9 1
50 1 9 12 1
50 3 3 5 1
50 2 11 16 1
50 1 10 14 1
50 1 10 13 1
50 2 12 15 1
50 4 1 11 2
50 4 3 11 1
50 4 2 11 1
50 4 8 11 1
50 4 9 11 1
50 4 4 11 1
50 4 5 11 1
50 6 1 3 1
50 6 2 4 1
50 6 2 6 1
50 6 1 7 2
50 6 3 6 4
50 6 6 6 2
50 6 4 6 1
50 6 5 6 1
50 6 2 7 1
50 6 3 7 1
50 6 6 7 1
51 1 8 14 2
51 2 4 15 1
51 4 3 8 1
51 2 5 16 1
51 2 4 12 1
51 4 3 4 1
51 2 5 11 1
51 1 9 13 2
51 4 2 9 1
51 4 2 5 1
51 2 9 16 1
51 1 10 12 2
51 2 10 15 1
51 4 1 13 1
51 3 3 14 1
51 4 1 12 1
51 3 3 13 1
51 4 8 13 1
51 4 9 12 1
51 3 4 14 1
51 3 5 13 1
51 6 1 3 1
51 6 2 6 2
51 6 1 7 1
51 6 3 4 3
51 6 6 6 4
51 6 1 5 1
51 6 3 6 1
51 6 2 7 1
51 6 3 5 1
51 6 6 7 1
51 6 4 7 1
52 1 11 11 12
52 3 2 11 12
52 3 11 11 12
52 6 1 5 3
52 6 4 4 12
52 6 4 5 6
53 1 11 12 2
53 3 2 11 2
53 3 3 11 2
53 1 11 13 2
53 3 2 13 2
53 4 2 12 2
53 1 11 14 2
53 3 2 14 2
53 4 3 13 2
53 3 11 13 2
53 3 11 14 2
53 4 12 12 2
53 4 13 13 2
53 6 1 5 2
53 6 4 6 4
53 6 4 4 4
53 6 1 7 1
53 6 5 6 2
53 6 4 5 2
53 6 4 7 2
54 1 11 14 2
54 3 2 13 2
54 4 3 12 2
54 1 11 13 2
54 3 2 14 2
54 4 2 13 2
54 1 11 12 2
54 3 13 13 2
54 3 14 14 2
54 3 2 10 2
54 3 3 10 2
54 4 10 12 2
54 4 10 13 2
54 6 1 5 1
54 6 4 6 4
54 6 1 7 2
54 6 4 4 4
54 6 5 6 2
54 6 4 5 2
54 6 6 7 2
55 1 11 11 12
55 3 2 10 12
55 4 10 10 12
55 6 1 7 3
55 6 4 4 12
55 6 5 6 6
56 1 11 11 12
56 3 2 12 12
56 5 8 8 12
56 5 9 9 12
56 5 10 10 12
56 6 1 8 3
56 6 4 4 12
56 6 5 8 6
57 1 12 12 4
57 3 3 11 4
57 1 13 13 4
57 4 2 10 4
57 1 14 14 4
57 4 3 10 4
57 3 10 11 4
57 3 10 10 4
57 6 1 5 3
57 6 4 6 4
57 6 6 6 4
57 6 4 7 4
57 6 4 5 2
58 1 12 13 2
58 3 3 13 2
58 4 2 12 2
58 1 12 14 2
58 3 3 14 2
58 4 3 13 2
58 1 13 14 2
58 3 13 14 2
58 4 2 11 2
58 4 3 11 2
58 4 11 12 2
58 4 11 13 2
58 6 1 5 1
58 6 4 4 2
58 6 6 6 6
58 6 1 7 2
58 6 4 6 2
58 6 5 6 2
58 6 4 7 2
58 6 6 7 2
59 1 12 14 2
59 3 3 13 2
59 4 3 12 2
59 1 13 14 2
59 4 2 10 2
59 4 3 10 2
59 1 12 13 2
59 3 3 14 2
59 4 2 13 2
59 3 10 13 2
59 3 10 14 2
59 4 12 13 2
59 6 1 5 2
59 6 4 6 2
59 6 6 6 6
59 6 1 7 1
59 6 4 4 2
59 6 4 7 2
59 6 4 5 2
59 6 6 7 2
60 1 12 12 4
60 3 3 10 4
60 1 13 13 4
60 4 2 11 4
60 1 14 14 4
60 4 3 11 4
60 4 10 11 4
60 4 11 11 4
60 6 1 7 3
60 6 4 6 4
60 6 5 6 2
60 6 6 6 4
60 6 6 7 4
61 2 6 7 6
61 2 6 8 6
61 2 7 8 6
61 5 1 1 12
61 6 2 3 6
61 6 3 3 12
61 6 2 8 3
62 2 6 7 1
62 2 6 18 1
62 2 6 8 1
62 2 6 17 1
62 2 6 9 1
62 2 6 10 1
62 3 4 8 1
62 2 7 18 1
62 2 8 11 1
62 3 5 9 1
62 2 8 17 1
62 2 7 12 1
62 5 1 4 1
62 5 1 5 1
62 5 1 2 1
62 5 1 7 1
62 2 8 14 1
62 5 1 3 1
62 5 1 6 1
62 2 7 13 1
62 4 4 7 1
62 4 5 6 1
62 3 7 8 1
62 3 6 9 1
62 6 2 4 1
62 6 2 3 2
62 6 3 4 2
62 6 3 3 4
62 6 2 8 2
62 6 3 6 2
62 6 3 7 1
62 6 3 5 1
62 6 4 8 1
62 6 2 5 1
63 2 6 7 1
63 2 6 16 1
63 2 6 8 1
63 2 6 15 1
63 2 6 11 1
63 2 6 12 1
63 4 4 8 1
63 2 7 16 1
63 2 8 9 1
63 4 5 9 1
63 2 8 15 1
63 2 7 10 1
63 5 1 2 1
63 5 1 3 1
63 5 1 4 1
63 5 1 6 1
63 2 8 13 1
63 5 1 5 1
63 5 1 7 1
63 2 7 14 1
63 3 4 7 1
63 3 5 6 1
63 4 7 8 1
63 4 6 9 1
63 6 2 6 1
63 6 2 3 2
63 6 3 6 2
63 6 3 3 4
63 6 2 8 2
63 6 3 4 2
63 6 3 5 1
63 6 3 7 1
63 6 6 8 1
63 6 2 7 1
64 2 6 11 1
64 2 6 18 1
64 2 6 12 1
64 2 6 17 1
64 2 6 13 1
64 4 4 6 1
64 2 6 14 1
64 3 6 8 1
64 2 9 18 1
64 4 5 7 1
64 3 7 9 1
64 2 10 17 1
64 5 1 8 2
64 3 4 12 1
64 3 8 12 1
64 5 1 9 2
64 3 5 12 1
64 3 9 12 1
64 5 1 10 2
64 5 2 10 1
64 5 3 9 1
64 5 4 10 1
64 5 6 8 1
64 5 5 9 1
64 5 7 8 1
64 6 2 4 1
64 6 2 6 1
64 6 2 3 1
64 6 3 4 2
64 6 2 8 1
64 6 3 8 3
64 6 3 5 2
64 6 6 8 1
64 6 4 8 1
64 6 4 5 1
64 6 4 7 1
65 2 7 14 4
65 3 6 7 4
65 2 8 13 4
65 4 6 7 4
65 5 2 4 4
65 5 3 5 4
65 5 6 7 4
65 6 2 8 4
65 6 3 6 4
65 6 3 4 4
65 6 5 5 2
65 6 7 7 2
65 6 8 8 2
66 2 9 17 2
66 3 8 9 4
66 2 10 18 2
66 3 4 9 2
66 2 11 17 2
66 3 5 8 2
66 2 17 18 2
66 2 12 18 2
66 4 4 5 2
66 6 2 5 4
66 6 3 3 10
66 6 4 4 6
66 6 4 6 2
66 6 2 7 1
67 2 9 15 2
67 4 5 8 2
67 2 10 16 2
67 3 4 9 2
67 2 11 12 2
67 4 4 9 2
67 3 5 8 2
67 2 16 17 2
67 2 15 18 2
67 4 8 9 2
67 6 2 5 2
67 6 3 3 10
67 6 4 6 4
67 6 2 7 3
67 6 6 6 2
68 2 9 13 2
68 4 5 6 2
68 2 10 14 2
68 3 4 11 2
68 3 6 11 2
68 2 11 12 2
68 4 4 7 2
68 3 5 11 2
68 3 7 11 2
68 5 2 3 2
68 5 4 6 2
68 5 5 7 2
68 6 2 5 2
68 6 3 4 2
68 6 4 6 2
68 6 3 3 2
68 6 2 8 1
68 6 6 6 2
68 6 3 5 2
68 6 4 8 2
68 6 4 7 2
69 2 9 12 2
69 4 4 9 2
69 2 10 11 2
69 3 4 5 4
69 2 11 15 2
69 4 5 8 2
69 2 9 10 2
69 2 12 16 2
69 4 4 5 2
69 6 2 7 3
69 6 3 3 10
69 6 4 6 2
69 6 2 5 2
69 6 6 6 4
69 6 4 4 2
70 2 9 12 1
70 4 4 7 1
70 2 10 11 1
70 3 4 7 1
70 5 2 5 1
70 5 3 4 1
70 2 11 13 1
70 4 5 6 1
70 3 5 6 1
70 2 9 14 1
70 5 4 7 1
70 5 2 6 1
70 2 12 14 1
70 2 10 13 1
70 5 5 6 1
70 5 3 7 1
70 4 4 12 1
70 3 6 13 1
70 4 5 13 1
70 3 7 14 1
70 3 4 14 1
70 3 5 13 1
70 4 6 13 1
70 4 7 12 1
70 6 2 8 1
70 6 3 3 2
70 6 4 6 1
70 6 3 4 1
70 6 2 5 1
70 6 6 6 2
70 6 3 6 1
70 6 3 7 1
70 6 4 4 2
70 6 2 7 1
70 6 3 5 1
70 6 6 8 1
70 6 4 8 1
70 6 4 5 1
70 6 6 7 1
71 2 9 10 2
71 3 4 7 2
71 5 4 5 2
71 2 11 14 2
71 3 5 6 2
71 5 2 7 2
71 2 12 13 2
71 5 3 6 2
71 4 4 11 2
71 4 6 11 2
71 4 5 11 2
71 4 7 11 2
71 6 2 8 1
71 6 3 3 2
71 6 4 4 2
71 6 3 6 2
71 6 2 7 2
71 6 4 6 2
71 6 3 7 2
71 6 5 6 2
71 6 6 8 2
72 2 13 17 2
72 4 6 12 2
72 3 8 13 2
72 2 14 18 2
72 3 6 9 2
72 4 7 13 2
72 3 9 14 2
72 3 7 8 2
72 2 17 18 2
72 5 2 7 2
72 5 3 6 2
72 5 4 5 2
72 6 2 5 2
72 6 4 4 6
72 6 3 6 2
72 6 3 7 2
72 6 4 8 2
72 6 3 3 2
72 6 2 8 1
72 6 5 6 2
73 2 13 15 1
73 4 6 10 1
73 4 8 10 1
73 2 14 16 1
73 3 6 9 1
73 4 7 10 1
73 4 9 10 1
73 3 7 8 1
73 2 16 17 1
73 2 15 18 1
73 3 9 10 1
73 3 8 10 1
73 5 2 6 1
73 5 3 7 1
73 5 3 4 1
73 5 5 6 1
73 5 2 5 1
73 4 7 8 1
73 5 4 7 1
73 4 6 9 1
73 3 7 10 1
73 3 6 10 1
73 2 13 18 1
73 2 14 17 1
73 6 2 5 1
73 6 4 6 3
73 6 3 6 1
73 6 3 5 1
73 6 6 7 1
73 6 6 8 1
73 6 3 3 2
73 6 2 8 1
73 6 3 4 1
73 6 4 8 1
73 6 4 5 1
73 6 3 7 1
73 6 2 7 1
74 2 13 13 2
74 4 6 10 2
74 2 14 14 2
74 3 6 11 2
74 4 7 10 2
74 3 7 11 2
74 3 10 11 2
74 5 2 10 2
74 5 3 9 2
74 5 4 10 2
74 5 6 8 2
74 5 5 9 2
74 5 7 8 2
74 3 10 12 2
74 3 11 12 2
74 6 2 5 1
74 6 4 6 2
74 6 3 5 2
74 6 6 8 2
74 6 4 8 4
74 6 4 5 2
74 6 4 7 2
75 2 13 16 2
75 4 6 9 2
75 2 14 15 2
75 3 6 14 2
75 4 8 13 2
75 4 7 8 2
75 2 15 16 2
75 3 7 13 2
75 4 9 12 2
75 5 2 3 2
75 5 4 6 2
75 5 5 7 2
75 6 2 7 2
75 6 6 6 6
75 6 3 4 2
75 6 3 3 2
75 6 2 8 1
75 6 3 5 2
75 6 4 7 2
75 6 6 8 2
76 2 13 18 2
76 4 6 7 2
76 2 14 17 2
76 3 6 12 2
76 3 8 12 2
76 5 3 8 2
76 5 2 8 2
76 3 7 12 2
76 3 9 12 2
76 5 6 9 2
76 5 4 9 2
76 5 7 10 2
76 5 5 10 2
76 5 8 10 2
76 5 8 9 2
76 5 9 10 2
76 6 2 8 2
76 6 3 4 2
76 6 4 6 2
76 6 3 8 2
76 6 7 8 1
76 6 4 5 2
76 6 4 8 2
76 6 5 5 2
76 6 8 8 2
77 2 13 14 2
77 4 6 13 2
77 3 6 14 2
77 4 7 12 2
77 3 7 13 2
77 4 12 13 2
77 5 2 10 2
77 5 4 10 2
77 5 3 9 2
77 5 5 9 2
77 5 6 8 2
77 5 7 8 2
77 3 12 14 2
77 3 12 13 2
77 6 2 7 1
77 6 6 6 2
77 6 4 4 2
77 6 3 5 2
77 6 6 8 4
77 6 4 8 2
77 6 4 5 2
77 6 4 7 2
78 2 15 16 10
78 4 8 9 10
78 6 2 7 5
78 6 6 6 10
78 6 3 3 10
79 3 11 12 8
79 3 12 12 8
79 5 8 9 8
79 5 8 10 8
79 5 9 10 8
79 6 4 8 8
79 6 4 5 4
79 6 5 5 2
79 6 8 8 4


==> anc/altered.dat-s <==
17
3
2 4 -18 
0 0 0 0 0 0 0 0 0 0 -1000 0 0 0 0 0 0 
0 3 1 1 -1
1 1 1 1 96
1 3 1 1 -1
1 3 2 2 1
2 1 1 1 16
2 1 1 2 8
2 2 1 1 4
2 3 1 1 -1
2 3 3 3 1
3 1 1 1 -24
3 1 1 2 4
3 1 2 2 2
3 2 1 2 2
3 2 1 3 2
3 3 1 1 -1
3 3 4 4 1
4 1 1 1 -32
4 1 2 2 2
4 2 1 1 -4
4 2 1 2 -2
4 2 1 3 -2
4 3 1 1 -1
4 3 5 5 1
5 1 1 1 -72
5 2 2 2 6
5 2 3 3 6
5 3 1 1 -1
5 3 6 6 1
6 1 1 1 -88
6 1 1 2 -8
6 2 1 1 2
6 2 1 2 2
6 2 1 4 2
6 2 2 2 2
6 2 2 4 4
6 2 3 3 -2
6 2 4 4 4
6 3 1 1 -1
6 3 7 7 1
7 1 2 2 6
7 3 1 1 -1
7 3 8 8 1
8 2 1 1 8
8 3 1 1 -1
8 3 9 9 1
9 1 1 2 -7
9 1 2 2 -2
9 2 1 1 -2
9 2 1 2 -1
9 2 2 2 -2
9 2 2 3 -1
9 2 2 4 -1
9 2 3 4 1
9 3 1 1 -1
9 3 10 10 1
10 1 1 2 -7
10 1 2 2 -2
10 2 1 3 -1
10 2 2 3 -1
10 2 2 4 1
10 2 3 3 -2
10 2 3 4 -1
10 3 1 1 -1
10 3 11 11 1
11 1 1 2 -8
11 1 2 2 -4
11 2 1 1 -4
11 2 1 2 -2
11 2 1 3 -2
11 2 1 4 -2
11 2 2 4 -2
11 2 3 4 -2
11 2 4 4 -4
11 3 1 1 -1
11 3 12 12 1
12 1 1 2 -6
12 2 1 2 2
12 2 1 3 2
12 2 2 3 2
12 3 1 1 -1
12 3 13 13 1
13 1 1 1 100
13 1 1 2 16
13 1 2 2 4
13 2 1 2 -4
13 2 2 2 -8
13 2 2 3 -4
13 2 2 4 -4
13 2 3 4 4
13 3 1 1 -1
13 3 14 14 1
14 1 1 1 72
14 2 2 3 8
14 3 1 1 -1
14 3 15 15 1
15 1 1 1 36
15 3 1 1 -1
15 3 16 16 1
16 1 1 1 128
16 1 1 2 32
16 1 2 2 8
16 2 1 4 -8
16 2 2 4 -8
16 2 3 4 -8
16 2 4 4 -16
16 3 1 1 -1
16 3 17 17 1
17 1 1 1 96
17 1 1 2 12
17 2 1 2 -2
17 2 1 4 -2
17 2 2 2 -4
17 2 2 4 -4
17 2 4 4 -4
17 3 1 1 -1
17 3 18 18 1


==> anc/altered.dat-s.result <==
1.199999991767662366e-01 9.600000169006631112e-02 1.919999968809385504e-01 -4.955260453849228161e-11 6.400000054383278569e-02 1.919999997595309427e-01 1.309823981176714340e-09 5.301276751690238030e-10 -5.007230185235768171e-11 -5.090459344464980919e-11 1.920000000604287493e-01 5.297096576532190767e-11 9.599999989689993185e-02 4.800000035290392930e-02 2.409886829954060024e-11 -6.549846285509184235e-11 -4.789287848262901946e-11 
1 1 1 1 9.522956128812056858e-09 
1 1 1 2 -1.446646730592637557e-09 
1 1 2 2 6.243130994921707061e-10 
1 2 1 1 1.065573499851113230e-08 
1 2 1 2 -6.076613123816425241e-09 
1 2 1 3 -6.103028634019309126e-09 
1 2 1 4 1.797781752021890092e-11 
1 2 2 2 3.977321651321269428e-09 
1 2 2 3 3.442550516325498395e-09 
1 2 2 4 4.439343175569071180e-11 
1 2 3 3 3.924490532040419283e-09 
1 2 3 4 -8.437799053170938424e-12 
1 2 4 4 1.147021300232204111e-10 
1 3 1 1 6.427836126135349242e-11 
1 3 2 2 1.199999992555127321e-01 
1 3 3 3 9.600000176881280656e-02 
1 3 4 4 1.919999969596850597e-01 
1 3 5 5 2.919389044428981065e-11 
1 3 6 6 6.400000062257928113e-02 
1 3 7 7 1.919999998382774242e-01 
1 3 8 8 1.388570476159500465e-09 
1 3 9 9 6.088741701518066191e-10 
1 3 10 10 2.867419313042482414e-11 
1 3 11 11 2.784190153813238646e-11 
1 3 12 12 1.920000001391752587e-01 
1 3 13 13 1.317174607481045169e-10 
1 3 14 14 9.599999997564644116e-02 
1 3 15 15 4.800000043165041780e-02 
1 3 16 16 1.028453632823233129e-10 
1 3 17 17 1.324803212769045670e-11 
1 3 18 18 3.085361650015338299e-11 
2 1 1 1 1.999999999959699792e+00 
2 1 1 2 4.604946583564188067e+00 
2 1 2 2 3.033141378875646410e+01 
2 2 1 1 2.158021365889240428e+01 
2 2 1 2 1.733377437157046330e+01 
2 2 1 3 1.829062557478071227e+01 
2 2 1 4 -1.967279854759350854e+01 
2 2 2 2 2.718195816250753793e+01 
2 2 2 3 2.999999990872911582e+00 
2 2 2 4 -2.323549427052193650e+01 
2 2 3 3 2.881804182226002808e+01 
2 2 3 4 -1.030525497720765138e+01 
2 2 4 4 1.492577340589669745e+02 
2 3 1 1 1.920000000928432939e+02 
2 3 2 2 9.671123544144271202e-08 
2 3 3 3 1.208878534844442547e-07 
2 3 4 4 6.044476155082165062e-08 
2 3 5 5 4.241556269350154480e+02 
2 3 6 6 1.813323835560463307e-07 
2 3 7 7 6.044438465741969710e-08 
2 3 8 8 1.001151736029887296e+01 
2 3 9 9 1.935829082170233306e+01 
2 3 10 10 4.294634936213114997e+02 
2 3 11 11 4.432098932027098499e+02 
2 3 12 12 6.044435372743013999e-08 
2 3 13 13 9.276175934671717016e+01 
2 3 14 14 1.208887468521579431e-07 
2 3 15 15 2.417766076423164250e-07 
2 3 16 16 1.200000000942935827e+02 
2 3 17 17 9.353390886581431687e+02 
2 3 18 18 4.000000001087994974e+02 


==> anc/altered_P4.dat-s <==
17
3
2 4 -18 
0 0 0 0 0 0 0 0 0 0 -1000 0 0 0 0 0 0 
0 3 1 1 -1
1 1 1 1 96
1 3 1 1 -1
1 3 2 2 1
2 1 1 2 8
2 1 1 1 16
2 2 1 1 4
2 3 1 1 -1
2 3 3 3 1
3 1 1 2 4
3 1 1 1 -24
3 1 2 2 2
3 2 1 2 2
3 2 1 3 2
3 3 1 1 -1
3 3 4 4 1
4 1 1 1 -32
4 1 2 2 2
4 2 1 2 -2
4 2 1 1 -4
4 2 1 3 -2
4 3 1 1 -1
4 3 5 5 1
5 1 1 1 -72
5 2 2 2 6
5 2 3 3 6
5 3 1 1 -1
5 3 6 6 1
6 1 1 2 -8
6 1 1 1 -88
6 2 1 2 2
6 2 1 1 2
6 2 4 4 4
6 2 2 4 4
6 2 3 3 -2
6 2 1 4 2
6 2 2 2 2
6 3 1 1 -1
6 3 7 7 1
7 1 2 2 6
7 3 1 1 -1
7 3 8 8 1
8 2 1 1 8
8 3 1 1 -1
8 3 9 9 1
9 1 1 2 -7
9 1 2 2 -2
9 2 1 2 -1
9 2 2 3 -1
9 2 1 1 -2
9 2 2 4 -1
9 2 3 4 1
9 2 2 2 -2
9 3 1 1 -1
9 3 10 10 1
10 1 1 2 -7
10 1 2 2 -2
10 2 2 3 -1
10 2 2 4 1
10 2 3 4 -1
10 2 3 3 -2
10 2 1 3 -1
10 3 1 1 -1
10 3 11 11 1
11 1 1 2 -8
11 1 2 2 -4
11 2 1 2 -2
11 2 1 1 -4
11 2 4 4 -4
11 2 1 3 -2
11 2 2 4 -2
11 2 3 4 -2
11 2 1 4 -2
11 3 1 1 -1
11 3 12 12 1
12 1 1 2 -6
12 2 1 2 2
12 2 2 3 2
12 2 1 3 2
12 3 1 1 -1
12 3 13 13 1
13 1 1 2 16
13 1 1 1 100
13 1 2 2 4
13 2 1 2 -4
13 2 2 3 -4
13 2 2 4 -4
13 2 3 4 4
13 2 2 2 -8
13 3 1 1 -1
13 3 14 14 1
14 1 1 1 72
14 2 2 3 8
14 3 1 1 -1
14 3 15 15 1
15 1 1 1 36
15 3 1 1 -1
15 3 16 16 1
16 1 1 2 32
16 1 1 1 128
16 1 2 2 8
16 2 2 4 -8
16 2 3 4 -8
16 2 4 4 -16
16 2 1 4 -8
16 3 1 1 -1
16 3 17 17 1
17 1 1 2 12
17 1 1 1 96
17 2 1 2 -2
17 2 2 4 -4
17 2 4 4 -4
17 2 1 4 -2
17 2 2 2 -4
17 3 1 1 -1
17 3 18 18 1


==> anc/altered_P4.dat-s.result <==
1.199999991767662366e-01 9.600000169006631112e-02 1.919999968809385504e-01 -4.955260453849228161e-11 6.400000054383278569e-02 1.919999997595309427e-01 1.309823981176714340e-09 5.301276751690238030e-10 -5.007230185235768171e-11 -5.090459344464980919e-11 1.920000000604287493e-01 5.297096576532190767e-11 9.599999989689993185e-02 4.800000035290392930e-02 2.409886829954060024e-11 -6.549846285509184235e-11 -4.789287848262901946e-11 
1 1 1 1 9.522956128812056858e-09 
1 1 1 2 -1.446646730592637557e-09 
1 1 2 2 6.243130994921707061e-10 
1 2 1 1 1.065573499851113230e-08 
1 2 1 2 -6.076613123816425241e-09 
1 2 1 3 -6.103028634019309126e-09 
1 2 1 4 1.797781752021890092e-11 
1 2 2 2 3.977321651321269428e-09 
1 2 2 3 3.442550516325498395e-09 
1 2 2 4 4.439343175569071180e-11 
1 2 3 3 3.924490532040419283e-09 
1 2 3 4 -8.437799053170938424e-12 
1 2 4 4 1.147021300232204111e-10 
1 3 1 1 6.427836126135349242e-11 
1 3 2 2 1.199999992555127321e-01 
1 3 3 3 9.600000176881280656e-02 
1 3 4 4 1.919999969596850597e-01 
1 3 5 5 2.919389044428981065e-11 
1 3 6 6 6.400000062257928113e-02 
1 3 7 7 1.919999998382774242e-01 
1 3 8 8 1.388570476159500465e-09 
1 3 9 9 6.088741701518066191e-10 
1 3 10 10 2.867419313042482414e-11 
1 3 11 11 2.784190153813238646e-11 
1 3 12 12 1.920000001391752587e-01 
1 3 13 13 1.317174607481045169e-10 
1 3 14 14 9.599999997564644116e-02 
1 3 15 15 4.800000043165041780e-02 
1 3 16 16 1.028453632823233129e-10 
1 3 17 17 1.324803212769045670e-11 
1 3 18 18 3.085361650015338299e-11 
2 1 1 1 1.999999999959699792e+00 
2 1 1 2 4.604946583564188067e+00 
2 1 2 2 3.033141378875646410e+01 
2 2 1 1 2.158021365889240428e+01 
2 2 1 2 1.733377437157046330e+01 
2 2 1 3 1.829062557478071227e+01 
2 2 1 4 -1.967279854759350854e+01 
2 2 2 2 2.718195816250753793e+01 
2 2 2 3 2.999999990872911582e+00 
2 2 2 4 -2.323549427052193650e+01 
2 2 3 3 2.881804182226002808e+01 
2 2 3 4 -1.030525497720765138e+01 
2 2 4 4 1.492577340589669745e+02 
2 3 1 1 1.920000000928432939e+02 
2 3 2 2 9.671123544144271202e-08 
2 3 3 3 1.208878534844442547e-07 
2 3 4 4 6.044476155082165062e-08 
2 3 5 5 4.241556269350154480e+02 
2 3 6 6 1.813323835560463307e-07 
2 3 7 7 6.044438465741969710e-08 
2 3 8 8 1.001151736029887296e+01 
2 3 9 9 1.935829082170233306e+01 
2 3 10 10 4.294634936213114997e+02 
2 3 11 11 4.432098932027098499e+02 
2 3 12 12 6.044435372743013999e-08 
2 3 13 13 9.276175934671717016e+01 
2 3 14 14 1.208887468521579431e-07 
2 3 15 15 2.417766076423164250e-07 
2 3 16 16 1.200000000942935827e+02 
2 3 17 17 9.353390886581431687e+02 
2 3 18 18 4.000000001087994974e+02 


==> anc/altered_P5.dat-s <==
79
7
6 16 13 12 10 7 -80 
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -54 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 
0 7 1 1 -1
1 1 1 1 120
1 6 1 1 30
1 7 1 1 -1
1 7 2 2 1
2 1 1 2 12
2 1 1 1 12
2 1 1 4 12
2 1 1 3 12
2 2 1 1 12
2 6 1 2 3
2 6 1 1 12
2 6 1 3 6
2 7 1 1 -1
2 7 3 3 1
3 1 3 3 4
3 1 1 1 -24
3 1 4 4 4
3 1 2 2 4
3 2 1 2 4
3 2 1 3 4
3 3 1 1 4
3 6 1 2 4
3 6 1 1 4
3 6 1 5 1
3 6 3 3 4
3 6 1 4 2
3 6 1 3 4
3 7 1 1 -1
3 7 4 4 1
4 1 1 2 4
4 1 1 1 -24
4 1 4 4 4
4 1 1 4 4
4 1 2 2 4
4 1 3 3 4
4 1 1 3 4
4 2 1 4 4
4 2 1 5 4
4 4 1 1 4
4 6 1 2 2
4 6 1 1 -8
4 6 3 3 4
4 6 1 5 -1
4 6 1 4 -2
4 7 1 1 -1
4 7 5 5 1
5 1 1 2 -6
5 1 1 1 -60
5 1 1 4 -6
5 1 1 3 -6
5 2 2 2 6
5 2 3 3 6
5 3 1 2 6
5 6 1 2 3
5 6 1 4 6
5 6 3 5 3
5 6 1 3 3
5 7 1 1 -1
5 7 6 6 1
6 1 1 2 -2
6 1 1 1 -60
6 1 1 4 -2
6 1 1 3 -2
6 2 2 4 2
6 2 4 4 2
6 2 5 5 2
6 2 3 5 2
6 3 1 3 2
6 4 1 2 2
6 4 1 3 2
6 6 2 3 -4
6 6 1 6 4
6 6 3 6 -4
6 6 1 2 3
6 6 1 3 -9
6 6 3 3 -16
6 6 3 4 -4
6 6 1 4 2
6 6 3 5 -1
6 7 1 1 -1
6 7 7 7 1
7 1 1 1 -96
7 3 2 2 24
7 6 1 4 12
7 6 5 5 6
7 7 1 1 -1
7 7 8 8 1
8 1 1 1 -96
8 3 2 3 6
8 4 2 2 6
8 4 3 3 6
8 6 4 5 -6
8 6 5 5 -6
8 6 2 5 -6
8 6 5 6 -6
8 6 1 6 6
8 6 1 5 -18
8 6 1 4 6
8 6 3 5 -12
8 7 1 1 -1
8 7 9 9 1
9 1 1 1 -96
9 3 3 3 8
9 4 2 3 8
9 6 2 4 16
9 6 3 6 32
9 6 1 4 52
9 6 2 3 32
9 6 4 4 16
9 6 5 5 6
9 6 2 6 16
9 6 3 3 64
9 6 4 6 16
9 6 2 2 16
9 6 1 1 144
9 6 5 6 8
9 6 1 5 24
9 6 6 6 16
9 6 2 5 8
9 6 1 6 56
9 6 1 2 48
9 6 4 5 8
9 6 3 5 16
9 6 3 4 32
9 6 1 3 96
9 7 1 1 -1
9 7 10 10 1
10 1 3 3 12
10 1 4 4 12
10 1 2 2 12
10 2 1 6 12
10 5 1 1 12
10 6 1 2 6
10 6 1 7 3
10 6 3 3 12
10 7 1 1 -1
10 7 11 11 1
11 1 2 3 8
11 1 2 4 8
11 1 3 4 8
11 2 1 7 4
11 2 1 1 8
11 2 1 8 4
11 6 2 3 4
11 6 1 1 4
11 6 2 2 2
11 6 1 3 8
11 7 1 1 -1
11 7 12 12 1
12 1 1 2 -2
12 1 1 4 -5
12 1 2 6 1
12 1 2 5 1
12 1 1 3 -5
12 1 4 5 -1
12 1 3 6 -1
12 2 2 5 1
12 2 3 4 1
12 2 1 11 1
12 2 1 9 1
12 2 1 4 1
12 2 1 2 1
12 2 1 12 1
12 2 1 5 1
12 2 1 10 1
12 2 1 3 1
12 3 1 4 1
12 3 1 5 1
12 4 1 4 1
12 4 1 5 1
12 6 2 3 2
12 6 1 1 -10
12 6 1 6 -1
12 6 3 6 1
12 6 1 2 -1
12 6 1 3 -2
12 6 3 3 4
12 6 3 4 1
12 6 1 4 -1
12 6 2 2 2
12 7 1 1 -1
12 7 13 13 1
13 1 1 2 -4
13 1 2 3 -2
13 1 2 4 -2
13 1 1 3 -4
13 1 3 4 -2
13 1 1 4 -4
13 2 1 2 2
13 2 2 3 2
13 2 1 16 2
13 2 1 15 2
13 2 1 3 2
13 3 1 8 2
13 3 1 9 2
13 6 1 2 1
13 6 2 3 2
13 6 1 1 2
13 6 1 5 2
13 6 1 3 2
13 6 3 4 2
13 6 3 3 4
13 6 1 4 2
13 6 2 2 2
13 7 1 1 -1
13 7 14 14 1
14 1 2 4 2
14 1 2 5 2
14 1 3 4 2
14 1 3 6 -2
14 1 1 4 -6
14 1 2 3 2
14 1 2 6 2
14 1 4 5 -2
14 1 1 3 -6
14 2 1 2 -4
14 2 1 1 -8
14 2 1 7 -2
14 2 1 8 -2
14 2 4 5 2
14 2 1 3 -4
14 4 1 8 2
14 4 1 9 2
14 6 2 3 2
14 6 1 1 -22
14 6 1 5 -2
14 6 1 6 -2
14 6 3 6 2
14 6 1 2 -3
14 6 1 3 -6
14 6 3 3 4
14 6 1 4 -4
14 6 2 2 2
14 7 1 1 -1
14 7 15 15 1
15 1 2 3 -2
15 1 2 4 -2
15 1 2 5 1
15 1 3 4 -2
15 1 3 6 -1
15 1 1 2 -2
15 1 1 4 -5
15 1 2 6 1
15 1 4 5 -1
15 1 1 3 -5
15 2 2 4 1
15 2 5 6 1
15 2 1 13 1
15 2 1 6 2
15 2 3 6 1
15 2 1 14 1
15 2 2 6 1
15 2 4 6 1
15 2 3 5 1
15 3 1 7 1
15 3 1 6 1
15 4 1 7 1
15 4 1 6 1
15 5 1 2 1
15 5 1 4 1
15 5 1 7 1
15 5 1 6 1
15 5 1 5 1
15 5 1 3 1
15 6 2 3 -1
15 6 3 7 1
15 6 1 6 1
15 6 3 6 -1
15 6 1 2 2
15 6 1 7 2
15 6 1 3 -6
15 6 3 3 -4
15 6 3 4 -1
15 6 1 4 1
15 6 2 2 2
15 7 1 1 -1
15 7 16 16 1
16 1 1 2 -4
16 1 4 4 -8
16 1 1 4 -4
16 1 2 2 -8
16 1 3 3 -8
16 1 1 3 -4
16 2 3 8 2
16 2 3 7 2
16 2 7 7 2
16 2 1 8 2
16 2 8 8 2
16 2 1 7 2
16 2 2 7 2
16 2 2 8 2
16 3 1 1 4
16 6 2 3 4
16 6 2 4 2
16 6 2 5 1
16 6 3 3 4
16 6 1 3 6
16 7 1 1 -1
16 7 17 17 1
17 1 1 2 -6
17 1 4 4 -4
17 1 1 4 -6
17 1 2 2 -4
17 1 3 3 -4
17 1 1 3 -6
17 2 3 12 2
17 2 1 10 2
17 2 2 11 2
17 2 1 9 2
17 3 1 2 2
17 3 2 4 2
17 3 2 5 2
17 4 5 5 2
17 4 4 4 2
17 6 2 3 2
17 6 1 1 -12
17 6 5 6 1
17 6 2 4 2
17 6 1 6 -1
17 6 1 2 -2
17 6 1 3 -2
17 6 1 5 -1
17 6 3 4 2
17 6 3 5 2
17 7 1 1 -1
17 7 18 18 1
18 1 1 2 -6
18 1 4 4 -4
18 1 1 4 -6
18 1 2 2 -4
18 1 3 3 -4
18 1 1 3 -6
18 2 3 10 2
18 2 2 9 2
18 2 1 12 2
18 2 1 11 2
18 3 5 5 2
18 3 1 3 2
18 3 4 4 2
18 4 2 4 2
18 4 3 5 2
18 6 2 4 2
18 6 1 5 1
18 6 1 6 2
18 6 3 6 -2
18 6 1 4 1
18 6 2 3 -2
18 6 4 5 1
18 6 1 3 -10
18 6 3 3 -16
18 6 3 4 -4
18 6 3 5 -2
18 7 1 1 -1
18 7 19 19 1
19 1 1 2 -6
19 1 4 4 -4
19 1 1 4 -6
19 1 2 2 -4
19 1 3 3 -4
19 1 1 3 -6
19 2 1 16 2
19 2 1 15 2
19 2 2 16 2
19 2 3 15 2
19 3 1 2 2
19 3 8 8 2
19 3 2 9 2
19 3 9 9 2
19 3 2 8 2
19 6 2 4 2
19 6 3 4 2
19 6 1 4 3
19 6 2 3 2
19 6 1 3 2
19 6 1 5 1
19 6 4 5 1
19 6 3 5 2
19 7 1 1 -1
19 7 20 20 1
20 1 1 2 -6
20 1 4 4 -4
20 1 1 4 -6
20 1 2 2 -4
20 1 3 3 -4
20 1 1 3 -6
20 2 3 8 -2
20 2 1 1 -8
20 2 1 5 -2
20 2 1 8 -2
20 2 1 2 -6
20 2 2 7 -2
20 2 2 5 -2
20 2 1 4 -2
20 2 2 3 -4
20 2 1 3 -6
20 2 1 7 -2
20 2 3 3 -4
20 2 3 4 -2
20 2 2 2 -4
20 3 1 3 2
20 4 9 9 2
20 4 3 9 2
20 4 2 8 2
20 4 8 8 2
20 6 1 2 -2
20 6 2 4 2
20 6 1 5 -1
20 6 1 1 -12
20 6 1 6 1
20 6 3 6 -2
20 6 1 4 -2
20 6 2 3 -2
20 6 3 5 -2
20 6 5 6 1
20 6 3 3 -16
20 6 3 4 -4
20 6 1 3 -14
20 7 1 1 -1
20 7 21 21 1
21 1 1 2 -8
21 1 1 4 -8
21 1 1 3 -8
21 2 1 13 2
21 2 1 14 2
21 3 2 3 2
21 3 2 6 2
21 3 2 7 2
21 4 2 6 2
21 4 3 7 2
21 5 4 4 2
21 5 7 7 2
21 5 6 6 2
21 5 5 5 2
21 5 3 3 2
21 5 2 2 2
21 6 2 4 2
21 6 2 5 -4
21 6 1 6 2
21 6 3 6 2
21 6 1 4 2
21 6 5 7 1
21 6 1 7 2
21 6 4 5 -4
21 6 5 5 -4
21 6 5 6 -4
21 6 1 5 -12
21 6 3 4 2
21 6 3 5 -8
21 7 1 1 -1
21 7 22 22 1
22 1 1 2 -12
22 1 2 5 -4
22 1 2 6 -4
22 1 4 5 4
22 1 3 6 4
22 2 5 8 2
22 2 7 8 2
22 2 5 7 2
22 2 1 8 2
22 2 1 7 2
22 2 4 7 2
22 2 4 8 2
22 4 1 1 4
22 6 1 2 -6
22 6 2 4 -2
22 6 2 5 -1
22 6 1 3 6
22 6 3 3 4
22 6 2 2 -4
22 7 1 1 -1
22 7 23 23 1
23 1 1 2 -10
23 1 1 4 -4
23 1 2 6 -2
23 1 2 5 -2
23 1 1 3 -4
23 1 4 5 2
23 1 3 6 2
23 2 5 8 -1
23 2 2 4 -1
23 2 1 8 -1
23 2 1 4 -2
23 2 4 11 1
23 2 4 7 -1
23 2 1 5 -2
23 2 1 1 -4
23 2 2 5 -1
23 2 3 4 -1
23 2 1 9 1
23 2 5 12 1
23 2 1 2 -2
23 2 3 5 -1
23 2 1 7 -1
23 2 1 10 1
23 2 4 5 -2
23 2 1 3 -2
23 3 3 4 1
23 3 3 5 1
23 4 1 2 1
23 4 3 8 1
23 4 5 9 1
23 4 2 9 1
23 4 4 8 1
23 4 1 3 1
23 6 1 1 -12
23 6 1 5 -1
23 6 1 4 -1
23 6 4 6 -2
23 6 1 6 -6
23 6 3 6 -5
23 6 1 2 -2
23 6 6 6 -4
23 6 5 6 -1
23 6 3 3 -8
23 6 3 4 -1
23 6 1 3 -8
23 7 1 1 -1
23 7 24 24 1
24 1 1 2 -10
24 1 1 4 -4
24 1 2 6 -2
24 1 2 5 -2
24 1 1 3 -4
24 1 4 5 2
24 1 3 6 2
24 2 4 16 1
24 2 1 15 1
24 2 5 15 1
24 2 1 11 1
24 2 5 10 1
24 2 1 16 1
24 2 4 9 1
24 2 1 12 1
24 3 3 8 1
24 3 5 9 1
24 3 3 9 1
24 3 4 8 1
24 4 1 2 1
24 4 2 5 1
24 4 3 4 1
24 4 1 3 1
24 6 2 4 -2
24 6 1 5 1
24 6 1 6 1
24 6 3 6 -1
24 6 1 4 -4
24 6 4 4 -4
24 6 2 6 2
24 6 3 3 -8
24 6 3 4 -5
24 6 4 6 -2
24 6 4 5 -1
24 6 1 3 -4
24 7 1 1 -1
24 7 25 25 1
25 1 1 2 -8
25 1 1 4 -8
25 1 1 3 -8
25 2 1 13 2
25 2 1 14 2
25 3 3 6 2
25 3 3 7 2
25 4 2 3 2
25 4 2 7 2
25 4 3 6 2
25 5 2 4 2
25 5 6 7 2
25 5 3 5 2
25 6 2 4 8
25 6 1 1 72
25 6 2 7 -2
25 6 3 6 18
25 6 1 4 26
25 6 2 3 16
25 6 4 4 8
25 6 2 6 10
25 6 5 5 4
25 6 6 7 -2
25 6 4 7 -2
25 6 3 3 32
25 6 4 6 8
25 6 2 2 8
25 6 3 7 -4
25 6 5 6 4
25 6 1 5 12
25 6 6 6 8
25 6 2 5 4
25 6 3 4 18
25 6 3 5 8
25 6 1 2 24
25 6 5 7 -1
25 6 4 5 4
25 6 1 7 -4
25 6 1 6 26
25 6 1 3 48
25 7 1 1 -1
25 7 26 26 1
26 1 1 2 8
26 1 1 1 24
26 1 4 4 8
26 1 1 4 8
26 1 2 2 8
26 1 3 3 8
26 1 1 3 8
26 2 2 3 8
26 3 1 2 -8
26 3 1 1 -32
26 3 1 10 -8
26 3 1 3 -8
26 6 1 1 2
26 6 3 4 8
26 6 1 5 4
26 6 2 2 4
26 7 1 1 -1
26 7 27 27 1
27 1 1 2 12
27 1 1 1 24
27 1 2 5 4
27 1 2 6 4
27 1 4 5 -4
27 1 3 6 -4
27 2 2 3 2
27 2 4 5 2
27 2 3 4 2
27 2 2 5 2
27 3 1 12 2
27 3 1 13 2
27 4 1 12 2
27 4 1 11 2
27 6 1 2 -4
27 6 1 1 -22
27 6 1 4 -4
27 6 1 3 -8
27 6 1 6 -4
27 6 3 4 4
27 6 3 6 4
27 6 2 2 4
27 7 1 1 -1
27 7 28 28 1
28 1 1 1 48
28 1 1 5 12
28 1 1 6 12
28 1 1 4 4
28 1 6 6 8
28 1 1 2 4
28 1 4 4 4
28 1 5 5 8
28 1 1 3 4
28 1 5 6 4
28 1 3 3 4
28 1 2 2 4
28 2 3 4 4
28 2 2 5 4
28 3 1 10 4
28 4 1 2 -4
28 4 1 1 -8
28 4 1 8 -4
28 4 1 9 -4
28 4 1 3 -4
28 6 1 2 -4
28 6 1 1 -22
28 6 1 4 -4
28 6 1 3 -8
28 6 1 6 -4
28 6 3 4 4
28 6 3 6 4
28 6 2 2 4
28 7 1 1 -1
28 7 29 29 1
29 1 1 2 4
29 1 1 1 12
29 1 4 4 4
29 1 1 4 4
29 1 2 2 4
29 1 3 3 4
29 1 1 3 4
29 2 2 6 4
29 2 3 6 4
29 2 6 6 4
29 3 1 11 4
29 5 1 9 4
29 5 1 10 4
29 5 1 8 4
29 6 1 2 1
29 6 3 7 4
29 6 2 2 4
29 6 1 7 2
29 6 3 4 4
29 6 3 5 2
29 7 1 1 -1
29 7 30 30 1
30 1 1 2 4
30 1 2 3 2
30 1 1 1 12
30 1 1 3 4
30 1 2 4 2
30 1 3 4 2
30 1 1 4 4
30 2 3 8 2
30 2 8 16 2
30 2 2 15 2
30 2 2 7 2
30 2 3 16 2
30 2 7 15 2
30 3 1 9 2
30 3 8 9 2
30 3 1 8 2
30 6 2 3 2
30 6 2 4 2
30 6 4 4 2
30 6 2 5 2
30 6 3 4 2
30 6 3 3 6
30 6 1 5 1
30 6 1 3 2
30 7 1 1 -1
30 7 31 31 1
31 1 1 1 12
31 1 2 6 -1
31 1 2 5 -1
31 1 1 3 3
31 1 4 5 1
31 1 3 6 1
31 1 1 4 3
31 2 1 2 -1
31 2 3 7 -2
31 2 2 4 -1
31 2 5 9 1
31 2 7 12 1
31 2 1 8 -1
31 2 3 5 -1
31 2 2 3 -2
31 2 7 8 -2
31 2 1 3 -1
31 2 1 7 -1
31 2 4 10 1
31 2 8 11 1
31 2 3 3 -2
31 2 2 8 -2
31 2 2 2 -2
31 3 1 4 1
31 3 1 5 1
31 4 4 9 1
31 4 5 8 1
31 4 1 8 1
31 4 1 9 1
31 6 1 2 -8
31 6 2 4 -1
31 6 1 5 -1
31 6 1 1 -12
31 6 1 6 -2
31 6 3 6 2
31 6 1 4 -2
31 6 2 3 -2
31 6 1 3 -2
31 6 2 6 -1
31 6 4 6 1
31 6 3 3 6
31 6 2 2 -4
31 7 1 1 -1
31 7 32 32 1
32 1 1 1 12
32 1 2 6 -1
32 1 2 5 -1
32 1 1 3 3
32 1 4 5 1
32 1 3 6 1
32 1 1 4 3
32 2 4 14 1
32 2 5 13 1
32 2 5 12 1
32 2 3 10 1
32 2 2 13 1
32 2 4 11 1
32 2 2 9 1
32 2 3 14 1
32 3 5 7 1
32 3 1 7 1
32 3 1 6 1
32 3 4 6 1
32 4 5 7 1
32 4 1 7 1
32 4 1 6 1
32 4 4 6 1
32 5 3 7 1
32 5 5 6 1
32 5 2 5 1
32 5 2 6 1
32 5 3 4 1
32 5 4 7 1
32 6 2 4 1
32 6 1 6 -5
32 6 3 6 -6
32 6 1 4 1
32 6 4 6 -1
32 6 6 6 -4
32 6 2 6 -1
32 6 3 7 2
32 6 1 7 1
32 6 3 3 -6
32 6 5 6 -1
32 6 3 4 -2
32 6 4 5 1
32 6 1 3 -6
32 7 1 1 -1
32 7 33 33 1
33 1 1 2 4
33 1 1 1 24
33 1 1 4 4
33 1 1 3 4
33 2 15 15 2
33 2 3 16 2
33 2 2 15 2
33 2 16 16 2
33 3 3 8 -2
33 3 1 1 -8
33 3 3 9 -2
33 3 1 8 -4
33 3 9 10 -2
33 3 1 9 -4
33 3 2 3 -2
33 3 1 3 -2
33 3 2 10 -2
33 3 1 10 -2
33 3 1 2 -6
33 3 8 10 -2
33 3 2 2 -4
33 6 2 4 2
33 6 4 4 4
33 6 4 5 2
33 6 2 5 1
33 6 1 3 1
33 6 3 4 4
33 6 1 5 2
33 6 3 5 1
33 7 1 1 -1
33 7 34 34 1
34 1 1 2 4
34 1 1 1 24
34 1 1 4 4
34 1 1 3 4
34 2 2 4 -1
34 2 1 15 -1
34 2 2 16 -1
34 2 4 15 -1
34 2 2 3 -2
34 2 3 15 -1
34 2 1 16 -1
34 2 3 3 -2
34 2 7 16 -1
34 2 2 2 -2
34 2 8 15 -1
34 2 3 7 -1
34 2 1 2 -1
34 2 5 16 -1
34 2 3 5 -1
34 2 2 8 -1
34 2 1 3 -1
34 3 3 8 1
34 3 9 13 1
34 3 3 9 1
34 3 1 13 1
34 3 1 12 1
34 3 8 12 1
34 4 3 9 1
34 4 9 12 1
34 4 3 12 1
34 4 8 11 1
34 4 2 8 1
34 4 2 11 1
34 6 1 2 -2
34 6 2 4 -1
34 6 1 1 -12
34 6 1 6 -2
34 6 2 5 1
34 6 3 6 1
34 6 1 4 -8
34 6 2 3 -2
34 6 4 4 -2
34 6 4 5 -1
34 6 3 5 -1
34 6 2 6 1
34 6 3 3 -8
34 6 5 6 1
34 6 3 4 -5
34 6 4 6 -1
34 6 1 3 -9
34 7 1 1 -1
34 7 35 35 1
35 1 1 2 4
35 1 1 1 24
35 1 1 4 4
35 1 1 3 4
35 2 1 1 4
35 2 7 7 2
35 2 5 7 2
35 2 8 8 2
35 2 1 8 2
35 2 1 2 2
35 2 2 7 2
35 2 2 5 2
35 2 4 8 2
35 2 1 4 2
35 2 3 8 2
35 2 4 4 2
35 2 5 5 2
35 2 1 7 2
35 2 1 5 2
35 2 3 4 2
35 2 1 3 2
35 3 1 10 2
35 3 3 10 2
35 4 3 9 -2
35 4 8 8 -4
35 4 1 8 -2
35 4 9 9 -4
35 4 2 8 -2
35 4 1 9 -2
35 4 8 9 -4
35 6 1 2 -4
35 6 1 1 -24
35 6 2 5 1
35 6 1 6 -16
35 6 3 6 -6
35 6 1 4 -4
35 6 4 6 -2
35 6 6 6 -8
35 6 3 5 1
35 6 2 6 -2
35 6 1 5 -2
35 6 5 6 -2
35 6 3 4 2
35 6 1 3 -7
35 7 1 1 -1
35 7 36 36 1
36 1 1 2 4
36 1 1 1 24
36 1 1 4 4
36 1 1 3 4
36 2 3 14 2
36 2 2 13 2
36 3 6 6 2
36 3 7 7 2
36 3 1 11 2
36 3 3 11 2
36 4 2 7 2
36 4 3 6 2
36 5 3 8 2
36 5 7 10 2
36 5 5 10 2
36 5 4 9 2
36 5 2 8 2
36 5 6 9 2
36 6 3 7 -6
36 6 2 7 -4
36 6 1 4 1
36 6 4 6 2
36 6 5 7 -2
36 6 2 6 2
36 6 5 5 2
36 6 1 7 -10
36 6 6 7 -4
36 6 4 7 -4
36 6 3 4 2
36 6 4 5 1
36 7 1 1 -1
36 7 37 37 1
37 1 1 1 12
37 1 2 6 -1
37 1 2 5 -1
37 1 1 3 3
37 1 4 5 1
37 1 3 6 1
37 1 1 4 3
37 2 8 15 1
37 2 3 7 1
37 2 5 7 1
37 2 3 11 1
37 2 4 8 1
37 2 2 12 1
37 2 4 15 1
37 2 8 10 1
37 2 7 9 1
37 2 5 16 1
37 2 2 8 1
37 2 7 16 1
37 3 4 9 1
37 3 5 8 1
37 3 1 8 1
37 3 1 9 1
37 4 1 4 1
37 4 1 5 1
37 6 2 3 -2
37 6 2 4 -1
37 6 1 5 1
37 6 4 6 1
37 6 3 4 2
37 6 1 2 -6
37 6 2 6 -1
37 6 2 2 -4
37 6 3 3 6
37 6 1 3 2
37 7 1 1 -1
37 7 38 38 1
38 1 1 2 4
38 1 2 3 2
38 1 1 1 12
38 1 1 3 4
38 1 2 4 2
38 1 3 4 2
38 1 1 4 4
38 2 3 7 2
38 2 3 9 2
38 2 7 11 2
38 2 2 10 2
38 2 2 8 2
38 2 8 12 2
38 3 1 4 2
38 3 1 5 2
38 4 4 5 2
38 6 2 3 2
38 6 1 1 -12
38 6 1 5 -1
38 6 2 5 2
38 6 2 4 2
38 6 1 6 -2
38 6 3 6 2
38 6 1 2 -2
38 6 1 4 -2
38 6 4 4 2
38 6 3 3 6
38 6 1 3 -2
38 7 1 1 -1
38 7 39 39 1
39 1 1 2 4
39 1 2 3 2
39 1 1 1 12
39 1 1 3 4
39 1 2 4 2
39 1 3 4 2
39 1 1 4 4
39 2 2 3 -4
39 2 2 14 2
39 2 3 8 -2
39 2 2 5 -2
39 2 2 7 -2
39 2 1 2 -2
39 2 1 3 -2
39 2 3 3 -4
39 2 3 4 -2
39 2 2 2 -4
39 2 3 13 2
39 3 1 7 2
39 3 1 6 2
39 4 7 9 2
39 4 6 8 2
39 5 2 7 2
39 5 4 5 2
39 5 3 6 2
39 6 2 4 2
39 6 5 6 2
39 6 1 6 2
39 6 3 6 -4
39 6 2 3 -2
39 6 4 4 2
39 6 3 7 2
39 6 3 5 -2
39 6 1 7 1
39 6 3 3 -14
39 6 3 4 -4
39 6 1 3 -12
39 7 1 1 -1
39 7 40 40 1
40 1 1 2 4
40 1 1 1 24
40 1 1 4 4
40 1 1 3 4
40 2 2 12 2
40 2 3 11 2
40 2 10 10 2
40 2 9 9 2
40 3 1 2 -2
40 3 2 4 -2
40 3 1 5 -4
40 3 1 1 -8
40 3 3 4 -2
40 3 2 5 -2
40 3 1 4 -4
40 3 2 3 -2
40 3 5 10 -2
40 3 3 10 -2
40 3 3 5 -2
40 3 4 10 -2
40 3 3 3 -4
40 3 1 10 -2
40 3 1 3 -6
40 4 3 4 2
40 4 2 5 2
40 6 2 4 -4
40 6 2 5 1
40 6 3 4 -4
40 6 1 4 -12
40 6 4 6 -2
40 6 4 4 -8
40 6 2 6 2
40 6 4 5 -2
40 6 1 3 1
40 6 1 5 2
40 6 3 5 1
40 7 1 1 -1
40 7 41 41 1
41 1 1 2 4
41 1 1 1 24
41 1 1 4 4
41 1 1 3 4
41 2 3 9 1
41 2 9 11 1
41 2 3 11 1
41 2 10 12 1
41 2 2 10 1
41 2 2 12 1
41 3 4 12 1
41 3 1 12 1
41 3 5 13 1
41 3 3 4 1
41 3 1 13 1
41 3 3 5 1
41 4 2 4 1
41 4 4 11 1
41 4 3 11 1
41 4 2 12 1
41 4 3 5 1
41 4 5 12 1
41 6 2 4 1
41 6 3 6 -3
41 6 1 4 -2
41 6 2 3 -2
41 6 4 4 2
41 6 2 6 -1
41 6 3 3 -8
41 6 4 6 -1
41 6 1 1 -12
41 6 5 6 -1
41 6 6 6 -4
41 6 2 5 1
41 6 1 6 -8
41 6 1 2 -2
41 6 4 5 1
41 6 3 5 -1
41 6 3 4 -1
41 6 1 3 -9
41 7 1 1 -1
41 7 42 42 1
42 1 1 2 4
42 1 1 1 24
42 1 1 4 4
42 1 1 3 4
42 2 2 10 2
42 2 11 11 2
42 2 3 9 2
42 2 12 12 2
42 3 2 4 2
42 3 2 5 2
42 3 2 10 2
42 3 1 10 2
42 4 2 4 -2
42 4 5 9 -2
42 4 5 8 -2
42 4 2 5 -2
42 4 3 4 -2
42 4 4 8 -2
42 4 1 4 -2
42 4 4 9 -2
42 4 1 5 -2
42 4 3 5 -2
42 6 2 4 2
42 6 2 5 1
42 6 1 1 -24
42 6 1 6 -4
42 6 3 6 2
42 6 1 4 -4
42 6 1 2 -4
42 6 4 4 4
42 6 3 5 1
42 6 5 6 2
42 6 1 5 -2
42 6 3 4 2
42 6 1 3 -7
42 7 1 1 -1
42 7 43 43 1
43 1 1 2 4
43 1 1 1 24
43 1 1 4 4
43 1 1 3 4
43 2 2 14 2
43 2 3 13 2
43 3 2 6 2
43 3 2 7 2
43 3 1 11 2
43 3 2 11 2
43 4 6 6 2
43 4 7 7 2
43 5 6 10 2
43 5 5 8 2
43 5 7 9 2
43 5 3 10 2
43 5 2 9 2
43 5 4 8 2
43 6 2 4 2
43 6 5 7 2
43 6 5 6 -1
43 6 2 5 -2
43 6 3 4 2
43 6 1 6 1
43 6 4 4 4
43 6 4 5 -2
43 6 5 5 -2
43 6 3 7 2
43 6 1 7 2
43 6 1 5 -6
43 6 3 5 -4
43 7 1 1 -1
43 7 44 44 1
44 1 1 1 72
44 1 6 6 16
44 1 5 6 8
44 1 5 5 16
44 1 1 6 24
44 1 1 5 24
44 2 4 5 8
44 4 1 10 8
44 6 1 2 -8
44 6 1 1 -46
44 6 1 4 -8
44 6 1 3 -16
44 6 1 6 -8
44 6 1 5 -4
44 6 3 6 8
44 6 2 2 4
44 7 1 1 -1
44 7 45 45 1
45 1 6 6 -4
45 1 5 6 -2
45 1 5 5 -4
45 1 1 6 -6
45 1 1 5 -6
45 2 5 11 2
45 2 5 8 2
45 2 4 7 2
45 2 8 9 2
45 2 4 12 2
45 2 7 10 2
45 3 4 5 2
45 4 1 4 2
45 4 1 5 2
45 6 2 3 -6
45 6 2 4 -4
45 6 1 5 1
45 6 2 5 -2
45 6 3 4 2
45 6 1 2 -12
45 6 6 6 2
45 6 2 6 -2
45 6 2 2 -8
45 6 3 3 6
45 6 1 3 2
45 7 1 1 -1
45 7 46 46 1
46 1 1 1 24
46 2 5 9 1
46 2 5 16 1
46 2 11 16 1
46 2 4 10 1
46 2 12 15 1
46 2 4 15 1
46 3 2 4 1
46 3 8 13 1
46 3 9 12 1
46 3 2 5 1
46 3 2 12 1
46 3 2 13 1
46 3 2 9 1
46 3 2 8 1
46 4 5 11 1
46 4 4 12 1
46 4 1 12 1
46 4 1 11 1
46 6 1 2 -8
46 6 1 1 -12
46 6 1 6 -2
46 6 2 5 -1
46 6 3 6 1
46 6 1 4 -2
46 6 2 3 -4
46 6 3 5 1
46 6 4 5 1
46 6 1 3 -3
46 6 2 6 -2
46 6 5 6 1
46 6 3 4 3
46 6 4 6 2
46 6 2 2 -4
46 7 1 1 -1
46 7 47 47 1
47 1 1 1 24
47 2 5 11 1
47 2 10 15 1
47 2 5 16 1
47 2 4 12 1
47 2 9 16 1
47 2 4 15 1
47 3 3 8 1
47 3 5 10 1
47 3 3 9 1
47 3 9 10 1
47 3 4 10 1
47 3 8 10 1
47 4 3 8 -1
47 4 2 4 1
47 4 3 9 -1
47 4 1 8 -2
47 4 1 1 -4
47 4 3 5 1
47 4 1 9 -2
47 4 2 3 -2
47 4 2 8 -1
47 4 1 3 -3
47 4 2 9 -1
47 4 3 3 -2
47 4 1 2 -3
47 4 2 2 -2
47 6 1 2 -6
47 6 2 4 -3
47 6 1 5 2
47 6 6 6 2
47 6 4 6 -1
47 6 3 4 -4
47 6 2 5 -1
47 6 1 4 -6
47 6 2 3 -6
47 6 1 3 -5
47 6 4 4 -4
47 6 3 5 -1
47 6 2 6 -1
47 6 3 3 -8
47 6 2 2 -4
47 7 1 1 -1
47 7 48 48 1
48 1 6 6 -4
48 1 5 6 -2
48 1 5 5 -4
48 1 1 6 -6
48 1 1 5 -6
48 2 2 4 -2
48 2 7 7 -4
48 2 8 8 -4
48 2 1 8 -2
48 2 2 7 -2
48 2 4 8 -2
48 2 1 4 -2
48 2 4 4 -4
48 2 5 5 -4
48 2 1 5 -2
48 2 3 7 -2
48 2 2 5 -2
48 2 3 4 -2
48 2 3 8 -2
48 2 5 7 -2
48 2 1 7 -2
48 2 2 8 -2
48 2 3 5 -2
48 4 1 9 2
48 4 8 9 2
48 4 1 8 2
48 6 1 2 -14
48 6 2 4 -4
48 6 1 5 -1
48 6 1 1 -12
48 6 1 6 -2
48 6 2 5 -2
48 6 3 6 2
48 6 1 4 -2
48 6 2 3 -6
48 6 6 6 2
48 6 1 3 -2
48 6 2 6 -2
48 6 3 3 6
48 6 2 2 -8
48 7 1 1 -1
48 7 49 49 1
49 1 6 6 -4
49 1 5 6 -2
49 1 5 5 -4
49 1 1 6 -6
49 1 1 5 -6
49 2 4 16 2
49 2 4 13 2
49 2 5 15 2
49 2 5 14 2
49 3 7 9 2
49 3 6 8 2
49 4 1 7 2
49 4 1 6 2
49 5 2 3 2
49 5 5 7 2
49 5 4 6 2
49 6 2 4 -4
49 6 3 4 -8
49 6 1 4 -10
49 6 2 3 2
49 6 4 4 -8
49 6 1 7 1
49 6 6 6 2
49 6 3 7 2
49 6 2 6 2
49 6 3 3 2
49 6 4 6 -4
49 6 4 5 -2
49 6 3 5 2
49 7 1 1 -1
49 7 50 50 1
50 1 1 1 24
50 2 2 4 -1
50 2 5 9 1
50 2 4 12 -1
50 2 1 11 -1
50 2 4 8 -1
50 2 8 12 -1
50 2 1 4 -1
50 2 2 12 -1
50 2 4 4 -2
50 2 7 11 -1
50 2 5 5 -2
50 2 1 12 -1
50 2 1 5 -1
50 2 2 11 -1
50 2 5 11 -1
50 2 2 5 -1
50 2 3 11 -1
50 2 4 10 1
50 2 3 4 -1
50 2 5 7 -1
50 2 3 12 -1
50 2 3 5 -1
50 3 3 4 1
50 3 3 5 1
50 4 3 9 1
50 4 9 10 1
50 4 4 10 1
50 4 2 10 1
50 4 5 10 1
50 4 3 10 1
50 4 2 8 1
50 4 1 10 2
50 4 8 10 1
50 6 1 2 -10
50 6 2 4 -1
50 6 1 5 -2
50 6 1 1 -24
50 6 1 6 -10
50 6 2 5 -1
50 6 3 6 -2
50 6 1 4 -4
50 6 2 3 -6
50 6 3 5 -1
50 6 6 6 -2
50 6 1 3 -13
50 6 2 6 -3
50 6 4 6 -1
50 6 3 3 -8
50 6 3 4 -2
50 6 2 2 -4
50 7 1 1 -1
50 7 51 51 1
51 1 1 1 24
51 2 2 4 -1
51 2 5 9 -1
51 2 3 9 -1
51 2 4 12 1
51 2 4 8 -1
51 2 1 4 -1
51 2 4 4 -2
51 2 3 10 -1
51 2 5 5 -2
51 2 1 5 -1
51 2 5 11 1
51 2 5 7 -1
51 2 2 5 -1
51 2 4 10 -1
51 2 3 4 -1
51 2 2 10 -1
51 2 1 9 -1
51 2 8 10 -1
51 2 7 9 -1
51 2 2 9 -1
51 2 1 10 -1
51 2 3 5 -1
51 3 3 12 1
51 3 5 12 1
51 3 3 13 1
51 3 4 13 1
51 4 2 9 1
51 4 2 5 1
51 4 3 4 1
51 4 1 11 1
51 4 8 12 1
51 4 3 8 1
51 4 9 11 1
51 4 1 12 1
51 6 1 2 -8
51 6 2 4 -4
51 6 1 1 -12
51 6 1 6 -8
51 6 2 5 -1
51 6 3 6 -3
51 6 1 4 -8
51 6 2 3 -4
51 6 3 5 1
51 6 4 4 -4
51 6 4 5 -1
51 6 1 3 -3
51 6 2 6 -2
51 6 5 6 -1
51 6 3 4 -1
51 6 4 6 -4
51 6 2 2 -4
51 7 1 1 -1
51 7 52 52 1
52 1 1 1 48
52 3 1 1 48
52 3 3 10 12
52 3 10 10 12
52 3 1 3 24
52 3 3 3 12
52 3 1 10 24
52 3 2 2 -12
52 6 1 5 3
52 6 4 5 6
52 6 4 4 12
52 7 1 1 -1
52 7 53 53 1
53 1 1 1 48
53 3 1 2 -4
53 3 1 13 -4
53 3 3 13 -2
53 3 2 3 -4
53 3 3 10 -2
53 3 3 12 -2
53 3 1 3 -4
53 3 1 12 -4
53 3 10 12 -2
53 3 3 3 -4
53 3 2 2 -4
53 3 10 13 -2
53 3 2 10 -2
53 4 12 12 2
53 4 11 11 2
53 4 2 11 2
53 4 3 12 2
53 6 1 1 -12
53 6 2 4 -4
53 6 1 6 -2
53 6 1 4 -14
53 6 1 2 -2
53 6 4 4 -4
53 6 5 6 2
53 6 1 5 1
53 6 3 4 -8
53 6 1 3 -4
53 7 1 1 -1
53 7 54 54 1
54 1 1 1 48
54 3 2 13 2
54 3 13 13 2
54 3 2 10 2
54 3 3 10 2
54 3 2 12 2
54 3 12 12 2
54 4 9 12 -2
54 4 1 11 -2
54 4 8 12 -2
54 4 3 12 -2
54 4 9 11 -2
54 4 1 12 -2
54 4 8 11 -2
54 4 2 11 -2
54 6 1 1 -24
54 6 1 4 -4
54 6 1 6 -16
54 6 3 6 -8
54 6 6 6 -8
54 6 1 2 -4
54 6 4 4 4
54 6 2 6 -4
54 6 4 5 2
54 6 1 5 -1
54 6 1 3 -8
54 7 1 1 -1
54 7 55 55 1
55 1 1 1 48
55 3 2 10 12
55 4 3 8 12
55 4 1 1 12
55 4 3 9 12
55 4 8 8 12
55 4 1 8 12
55 4 1 9 12
55 4 2 3 12
55 4 2 8 12
55 4 1 3 12
55 4 2 9 12
55 4 9 9 12
55 4 3 3 12
55 4 1 2 12
55 4 8 9 12
55 4 2 2 12
55 6 1 2 -6
55 6 1 1 -36
55 6 4 4 12
55 6 1 3 -12
55 6 5 6 6
55 6 1 6 -6
55 6 1 5 -3
55 6 1 4 -6
55 7 1 1 -1
55 7 56 56 1
56 1 1 1 48
56 3 2 11 12
56 5 9 9 12
56 5 8 8 12
56 5 10 10 12
56 6 1 7 3
56 6 5 7 6
56 6 4 4 12
56 7 1 1 -1
56 7 57 57 1
57 1 1 1 48
57 3 2 3 -4
57 3 3 10 -8
57 3 10 10 -4
57 3 2 10 -4
57 3 3 3 -8
57 3 1 10 -8
57 3 1 3 -8
57 4 2 3 -8
57 4 3 9 -4
57 4 2 8 -4
57 4 3 8 -4
57 4 1 2 -4
57 4 1 3 -4
57 4 2 9 -4
57 4 3 3 -8
57 4 2 2 -8
57 6 2 4 -8
57 6 4 4 -16
57 6 6 6 4
57 6 4 6 -4
57 6 3 4 -16
57 6 1 5 3
57 6 1 4 -24
57 6 4 5 -2
57 7 1 1 -1
57 7 58 58 1
58 1 1 1 48
58 3 3 13 2
58 3 12 13 2
58 3 3 12 2
58 4 3 10 2
58 4 3 12 2
58 4 10 11 2
58 4 10 12 2
58 4 2 10 2
58 4 2 11 2
58 6 2 4 -4
58 6 6 6 -2
58 6 4 6 -6
58 6 1 1 -24
58 6 1 6 -16
58 6 3 6 -8
58 6 1 4 -16
58 6 1 2 -4
58 6 4 4 -6
58 6 4 5 -2
58 6 2 6 -4
58 6 1 5 -1
58 6 3 4 -8
58 6 1 3 -8
58 7 1 1 -1
58 7 59 59 1
59 1 1 1 48
59 3 3 12 2
59 3 10 12 2
59 3 3 13 2
59 3 10 13 2
59 4 3 8 -2
59 4 11 12 2
59 4 3 9 -2
59 4 2 8 -2
59 4 3 11 2
59 4 2 12 2
59 4 2 3 -4
59 4 1 3 -2
59 4 2 9 -2
59 4 3 3 -4
59 4 1 2 -2
59 4 2 2 -4
59 6 2 4 -4
59 6 4 6 -6
59 6 1 1 -12
59 6 1 6 -14
59 6 3 6 -8
59 6 1 4 -14
59 6 1 2 -2
59 6 4 4 -6
59 6 6 6 -2
59 6 2 6 -4
59 6 1 5 1
59 6 5 6 -2
59 6 3 4 -8
59 6 1 3 -4
59 7 1 1 -1
59 7 60 60 1
60 1 1 1 48
60 3 3 10 4
60 4 9 10 -4
60 4 1 10 -4
60 4 10 10 4
60 4 8 10 -4
60 6 1 1 -36
60 6 1 4 -6
60 6 4 6 -4
60 6 1 6 -30
60 6 3 6 -16
60 6 1 2 -6
60 6 6 6 -12
60 6 2 6 -8
60 6 1 5 -3
60 6 5 6 -2
60 6 1 3 -12
60 7 1 1 -1
60 7 61 61 1
61 2 7 8 6
61 2 6 7 6
61 2 6 8 6
61 5 1 1 12
61 6 2 3 6
61 6 2 7 3
61 6 3 3 12
61 7 1 1 -1
61 7 62 62 1
62 2 6 10 1
62 2 8 15 1
62 2 8 14 1
62 2 6 7 1
62 2 6 16 1
62 2 7 13 1
62 2 6 9 1
62 2 6 8 1
62 2 6 15 1
62 2 7 12 1
62 2 8 11 1
62 2 7 16 1
62 3 7 8 1
62 3 5 9 1
62 3 4 8 1
62 3 6 9 1
62 4 5 6 1
62 4 4 7 1
62 5 1 2 1
62 5 1 4 1
62 5 1 7 1
62 5 1 6 1
62 5 1 5 1
62 5 1 3 1
62 6 2 4 1
62 6 2 5 1
62 6 2 7 2
62 6 4 7 1
62 6 3 3 -4
62 6 1 3 -6
62 7 1 1 -1
62 7 63 63 1
63 2 7 10 1
63 2 7 7 -2
63 2 8 13 1
63 2 8 8 -2
63 2 1 8 -1
63 2 2 7 -1
63 2 4 8 -1
63 2 3 6 -2
63 2 6 12 1
63 2 2 6 -2
63 2 3 7 -1
63 2 5 6 -1
63 2 1 6 -2
63 2 6 11 1
63 2 4 6 -1
63 2 3 8 -1
63 2 5 7 -1
63 2 1 7 -1
63 2 7 14 1
63 2 2 8 -1
63 2 8 9 1
63 3 5 6 1
63 3 4 7 1
63 4 7 8 1
63 4 5 9 1
63 4 4 8 1
63 4 6 9 1
63 5 1 2 1
63 5 1 4 1
63 5 1 7 1
63 5 1 6 1
63 5 1 5 1
63 5 1 3 1
63 6 2 3 -4
63 6 2 4 -2
63 6 6 7 1
63 6 2 5 -1
63 6 2 7 2
63 6 1 2 -6
63 6 2 6 -1
63 6 1 3 -6
63 6 3 3 -4
63 6 2 2 -4
63 7 1 1 -1
63 7 64 64 1
64 2 10 15 1
64 2 6 12 1
64 2 6 14 1
64 2 6 16 1
64 2 6 11 1
64 2 6 13 1
64 2 6 15 1
64 2 9 16 1
64 3 5 11 1
64 3 7 9 1
64 3 4 11 1
64 3 6 8 1
64 3 9 11 1
64 3 8 11 1
64 4 4 6 1
64 4 5 7 1
64 5 5 9 1
64 5 3 9 1
64 5 1 8 2
64 5 2 10 1
64 5 1 9 2
64 5 7 8 1
64 5 6 8 1
64 5 4 10 1
64 5 1 10 2
64 6 2 4 -1
64 6 3 7 3
64 6 6 7 1
64 6 2 7 1
64 6 1 4 -6
64 6 4 6 -2
64 6 2 3 1
64 6 4 4 -4
64 6 2 6 1
64 6 4 7 1
64 6 3 4 -2
64 6 3 5 2
64 7 1 1 -1
64 7 65 65 1
65 2 8 13 4
65 2 7 14 4
65 3 6 7 4
65 4 6 7 4
65 5 2 4 4
65 5 6 7 4
65 5 3 5 4
65 6 2 4 8
65 6 7 7 2
65 6 2 7 4
65 6 3 6 20
65 6 1 4 24
65 6 2 3 16
65 6 4 4 8
65 6 5 5 4
65 6 2 6 8
65 6 3 3 32
65 6 4 6 8
65 6 2 2 8
65 6 1 1 72
65 6 5 6 4
65 6 1 5 12
65 6 6 6 8
65 6 2 5 4
65 6 3 4 20
65 6 1 2 24
65 6 4 5 4
65 6 3 5 8
65 6 1 6 24
65 6 1 3 48
65 7 1 1 -1
65 7 66 66 1
66 2 9 15 2
66 2 10 16 2
66 2 11 15 2
66 2 15 16 2
66 2 12 16 2
66 3 4 9 2
66 3 5 8 2
66 3 8 9 4
66 4 4 5 2
66 6 1 2 -6
66 6 2 3 -4
66 6 2 4 -2
66 6 4 4 6
66 6 2 5 3
66 6 2 6 -2
66 6 3 3 10
66 6 4 6 2
66 6 2 2 -4
66 7 1 1 -1
66 7 67 67 1
67 2 4 16 -2
67 2 7 10 -2
67 2 11 12 2
67 2 1 15 -2
67 2 2 16 -2
67 2 2 15 -2
67 2 7 15 -2
67 2 5 10 -2
67 2 8 16 -2
67 2 3 10 -2
67 2 3 9 -2
67 2 5 15 -2
67 2 3 16 -2
67 2 2 10 -2
67 2 1 9 -2
67 2 1 16 -2
67 2 3 15 -2
67 2 4 9 -2
67 2 2 9 -2
67 2 1 10 -2
67 2 8 9 -2
67 3 4 9 2
67 3 5 8 2
67 4 4 9 2
67 4 5 8 2
67 4 8 9 2
67 6 1 2 -18
67 6 2 3 -12
67 6 2 4 -6
67 6 6 6 2
67 6 2 5 -1
67 6 2 6 -6
67 6 3 3 10
67 6 4 6 4
67 6 2 2 -12
67 7 1 1 -1
67 7 68 68 1
68 2 10 14 2
68 2 11 12 2
68 2 9 13 2
68 3 6 10 -2
68 3 7 10 -2
68 3 2 4 -2
68 3 2 7 -2
68 3 3 6 -2
68 3 1 4 -4
68 3 5 10 -2
68 3 2 6 -2
68 3 1 5 -4
68 3 3 7 -2
68 3 2 5 -2
68 3 4 10 -2
68 3 1 6 -4
68 3 1 7 -4
68 3 3 4 -2
68 3 3 5 -2
68 4 5 6 2
68 4 4 7 2
68 5 2 3 2
68 5 5 7 2
68 5 4 6 2
68 6 2 4 -4
68 6 4 7 2
68 6 2 5 2
68 6 3 4 -6
68 6 1 4 -12
68 6 6 6 2
68 6 4 6 -2
68 6 4 4 -8
68 6 4 5 -2
68 6 3 3 2
68 6 2 7 1
68 6 3 5 2
68 7 1 1 -1
68 7 69 69 1
69 2 7 12 -2
69 2 3 11 -2
69 2 9 10 2
69 2 1 11 -2
69 2 2 12 -2
69 2 5 12 -2
69 2 10 11 2
69 2 4 11 -2
69 2 3 12 -2
69 2 9 12 2
69 2 1 12 -2
69 2 8 11 -2
69 2 2 11 -2
69 3 4 5 4
69 4 4 9 2
69 4 5 8 2
69 4 4 5 2
69 6 2 3 -12
69 6 2 4 -6
69 6 2 5 -1
69 6 4 6 2
69 6 6 6 4
69 6 1 2 -18
69 6 4 4 2
69 6 2 6 -6
69 6 3 3 10
69 6 2 2 -12
69 7 1 1 -1
69 7 70 70 1
70 2 9 14 1
70 2 9 12 1
70 2 11 13 1
70 2 10 11 1
70 2 12 14 1
70 2 10 13 1
70 3 4 13 1
70 3 6 12 1
70 3 5 6 1
70 3 5 12 1
70 3 4 7 1
70 3 7 13 1
70 4 7 11 1
70 4 6 12 1
70 4 5 6 1
70 4 4 11 1
70 4 4 7 1
70 4 5 12 1
70 5 3 7 1
70 5 5 6 1
70 5 2 5 1
70 5 2 6 1
70 5 3 4 1
70 5 4 7 1
70 6 2 4 -2
70 6 6 7 1
70 6 2 7 1
70 6 3 6 -5
70 6 2 3 -6
70 6 4 4 2
70 6 2 6 -4
70 6 4 7 1
70 6 3 3 -6
70 6 4 6 -1
70 6 2 2 -4
70 6 5 6 -1
70 6 6 6 -2
70 6 1 6 -6
70 6 1 2 -6
70 6 4 5 1
70 6 3 4 -1
70 6 1 3 -6
70 7 1 1 -1
70 7 71 71 1
71 2 9 10 2
71 2 12 13 2
71 2 11 14 2
71 3 5 6 2
71 3 4 7 2
71 4 6 10 2
71 4 7 10 2
71 4 5 10 2
71 4 4 10 2
71 5 2 7 2
71 5 4 5 2
71 5 3 6 2
71 6 1 2 -12
71 6 2 4 -4
71 6 6 7 2
71 6 2 7 1
71 6 2 5 -2
71 6 3 6 -2
71 6 2 3 -12
71 6 3 5 -2
71 6 4 4 2
71 6 1 3 -12
71 6 2 6 -4
71 6 3 3 -14
71 6 5 6 2
71 6 3 4 -4
71 6 4 6 2
71 6 2 2 -8
71 7 1 1 -1
71 7 72 72 1
72 2 15 16 2
72 2 13 15 2
72 2 14 16 2
72 3 7 8 2
72 3 9 13 2
72 3 8 12 2
72 3 6 9 2
72 4 7 12 2
72 4 6 11 2
72 5 2 7 2
72 5 4 5 2
72 5 3 6 2
72 6 5 6 2
72 6 2 7 1
72 6 2 5 2
72 6 3 6 -2
72 6 2 3 -4
72 6 4 4 6
72 6 1 3 -12
72 6 4 7 2
72 6 3 3 -14
72 6 3 4 -4
72 6 3 5 -2
72 7 1 1 -1
72 7 73 73 1
73 2 4 16 -1
73 2 8 13 -1
73 2 1 15 -1
73 2 2 16 -1
73 2 3 13 -1
73 2 2 15 -1
73 2 7 15 -1
73 2 2 14 -1
73 2 3 15 -1
73 2 8 16 -1
73 2 1 16 -1
73 2 3 14 -1
73 2 5 14 -1
73 2 5 15 -1
73 2 1 13 -1
73 2 3 16 -1
73 2 13 16 1
73 2 4 13 -1
73 2 2 13 -1
73 2 14 15 1
73 2 1 14 -1
73 2 7 14 -1
73 3 6 10 1
73 3 7 10 1
73 3 7 8 1
73 3 9 10 1
73 3 8 10 1
73 3 6 9 1
73 4 3 9 -1
73 4 8 8 -2
73 4 1 8 -1
73 4 2 7 -1
73 4 3 6 -1
73 4 2 6 -1
73 4 3 7 -1
73 4 1 6 -1
73 4 1 9 -1
73 4 3 8 -1
73 4 7 9 -1
73 4 6 8 -1
73 4 1 7 -1
73 4 2 9 -1
73 4 9 9 -2
73 4 2 8 -1
73 4 8 9 -2
73 5 3 7 1
73 5 5 6 1
73 5 2 5 1
73 5 2 6 1
73 5 3 4 1
73 5 4 7 1
73 6 1 2 -6
73 6 2 4 -2
73 6 4 7 1
73 6 6 7 1
73 6 2 7 1
73 6 3 6 -5
73 6 2 3 -6
73 6 6 6 -4
73 6 3 4 -1
73 6 4 5 1
73 6 1 3 -6
73 6 2 6 -4
73 6 3 3 -6
73 6 5 6 -1
73 6 1 6 -6
73 6 4 6 1
73 6 2 2 -4
73 7 1 1 -1
73 7 74 74 1
74 2 13 13 2
74 2 14 14 2
74 3 6 10 -2
74 3 7 10 -2
74 3 3 7 -2
74 3 3 11 -2
74 3 1 10 -4
74 3 2 7 -2
74 3 1 11 -4
74 3 3 6 -2
74 3 1 6 -4
74 3 3 10 -2
74 3 1 7 -4
74 3 10 10 -4
74 3 2 6 -2
74 3 2 11 -2
74 3 2 10 -2
74 4 3 7 -2
74 4 1 6 -2
74 4 3 6 -2
74 4 6 9 -2
74 4 7 8 -2
74 4 7 9 -2
74 4 1 7 -2
74 4 6 8 -2
74 4 2 7 -2
74 4 2 6 -2
74 5 7 8 2
74 5 5 9 2
74 5 3 9 2
74 5 6 8 2
74 5 2 10 2
74 5 4 10 2
74 6 2 4 -4
74 6 2 5 1
74 6 3 4 -8
74 6 1 4 -12
74 6 4 4 -8
74 6 6 7 2
74 6 4 7 4
74 6 4 6 -2
74 6 3 5 2
74 7 1 1 -1
74 7 75 75 1
75 2 5 8 2
75 2 2 4 2
75 2 1 8 2
75 2 2 7 2
75 2 3 13 -2
75 2 1 4 2
75 2 5 13 -2
75 2 2 3 4
75 2 7 8 2
75 2 4 14 -2
75 2 1 1 4
75 2 3 14 -2
75 2 4 7 2
75 2 1 5 2
75 2 2 2 4
75 2 1 2 4
75 2 3 7 2
75 2 2 14 -2
75 2 3 3 4
75 2 2 5 2
75 2 1 13 -2
75 2 3 4 2
75 2 7 13 -2
75 2 3 8 2
75 2 2 13 -2
75 2 1 14 -2
75 2 8 14 -2
75 2 1 3 4
75 2 1 7 2
75 2 2 8 2
75 2 4 5 2
75 2 3 5 2
75 3 7 12 2
75 3 6 13 2
75 4 7 8 2
75 4 9 11 2
75 4 8 12 2
75 4 6 9 2
75 5 2 3 2
75 5 5 7 2
75 5 4 6 2
75 6 1 2 -12
75 6 2 4 -8
75 6 6 6 6
75 6 2 7 1
75 6 2 5 -2
75 6 1 4 -12
75 6 2 3 -8
75 6 4 4 -8
75 6 2 6 -4
75 6 4 5 -2
75 6 3 5 2
75 6 6 7 2
75 6 3 3 2
75 6 3 4 -6
75 6 4 6 -4
75 6 2 2 -8
75 7 1 1 -1
75 7 76 76 1
76 2 14 15 2
76 2 13 16 2
76 3 6 11 2
76 3 7 11 2
76 3 9 11 2
76 3 8 11 2
76 4 6 7 2
76 5 7 10 2
76 5 9 10 2
76 5 6 9 2
76 5 8 10 2
76 5 3 8 2
76 5 5 10 2
76 5 4 9 2
76 5 2 8 2
76 5 8 9 2
76 6 3 7 -2
76 6 7 7 2
76 6 6 7 -2
76 6 3 4 2
76 6 5 7 -1
76 6 5 5 2
76 6 1 7 -6
76 6 4 6 2
76 6 4 5 2
76 7 1 1 -1
76 7 77 77 1
77 2 13 14 2
77 3 11 12 2
77 3 7 12 2
77 3 6 13 2
77 3 11 13 2
77 4 7 11 2
77 4 11 12 2
77 4 6 12 2
77 5 7 8 2
77 5 5 9 2
77 5 3 9 2
77 5 6 8 2
77 5 2 10 2
77 5 4 10 2
77 6 1 2 -6
77 6 2 4 -6
77 6 6 6 2
77 6 3 4 -8
77 6 2 5 -1
77 6 1 4 -12
77 6 2 3 -4
77 6 4 4 -6
77 6 2 6 -2
77 6 3 5 2
77 6 6 7 4
77 6 4 7 2
77 6 4 6 -4
77 6 2 2 -4
77 7 1 1 -1
77 7 78 78 1
78 2 5 8 10
78 2 2 4 10
78 2 1 8 10
78 2 1 1 20
78 2 2 7 10
78 2 1 4 10
78 2 2 3 20
78 2 7 8 10
78 2 4 7 10
78 2 3 3 20
78 2 2 2 20
78 2 1 2 20
78 2 3 7 10
78 2 1 5 10
78 2 2 5 10
78 2 3 4 10
78 2 3 8 10
78 2 3 5 10
78 2 1 7 10
78 2 2 8 10
78 2 4 5 10
78 2 1 3 20
78 4 8 9 10
78 6 1 2 -30
78 6 2 3 -20
78 6 2 4 -10
78 6 6 6 10
78 6 2 5 -5
78 6 2 6 -10
78 6 3 3 10
78 6 2 2 -20
78 7 1 1 -1
78 7 79 79 1
79 3 11 11 8
79 3 3 11 -8
79 3 10 11 -8
79 3 1 11 -16
79 3 2 11 -8
79 5 9 10 8
79 5 8 9 8
79 5 8 10 8
79 6 4 7 8
79 6 7 7 4
79 6 5 5 2
79 6 4 5 4
79 7 1 1 -1
79 7 80 80 1


==> anc/altered_P5.dat-s.result <==
7.407407443312763462e-02 3.086419753360656812e-02 9.259259213497919583e-02 4.629629610656383482e-02 6.172839518486677307e-02 9.259259220822936565e-02 7.716050006038104384e-03 3.086419758107984690e-02 2.314814814478772381e-02 1.309603473362772557e-10 -5.108509234202482266e-11 -1.684857106369674546e-10 -9.012976713871030895e-11 -2.039806735193061312e-10 -1.123457289052059177e-10 9.259259231852895455e-02 5.710378617631922462e-11 5.331393365883845926e-11 9.557400146386684985e-11 9.259259198377807476e-02 2.352667951137828779e-10 4.493795644742787226e-11 -1.153774537483302570e-10 -6.744616688702819665e-11 -1.251592101118659998e-11 4.629629628143287073e-02 1.053528558860955729e-11 4.629629614025870116e-02 2.234658591335738222e-10 -1.624741638710386994e-11 -1.432000938148044421e-10 1.027886431024464092e-11 1.447403235651524077e-10 -9.074069443091150853e-11 9.259259211516923660e-02 1.754997871345853113e-10 -1.280920249358735918e-10 -2.860178119367787556e-11 -4.109545117201415669e-11 9.452113240203206744e-11 -3.640395888782843076e-11 5.729826898719421114e-11 1.170907386105520970e-10 7.272188701167880062e-11 6.467808789858446245e-11 3.062428480197063986e-11 -4.971617340513070905e-11 9.259259225760257950e-02 -1.401759769334954527e-11 -1.017086229231600297e-10 -1.596234822897861782e-10 1.543209929932885111e-02 9.268523773901792135e-11 7.520482792497826426e-11 1.543209887350208663e-02 2.901465224995368242e-10 4.629629631278794205e-02 3.940935812848268214e-11 1.837233220268865283e-11 9.057677638368406845e-11 2.530614168951289435e-11 7.650508225977821095e-11 -1.148940493827014255e-10 5.675043804122362375e-11 3.278963973090428784e-11 3.630405134503746659e-11 9.314081737764483756e-12 -2.993646903296283661e-11 -6.688321806744920126e-12 7.058219978481357159e-11 3.151244831040603319e-11 2.997446478222168481e-11 -6.078977902644244319e-11 1.844674372610420948e-10 6.467201549085138076e-11 3.267908770154860866e-11 -1.051460220703018067e-11 -5.725466663745208381e-11 2.738637798986244755e-10 
1 1 1 1 6.006855329823556251e-08 
1 1 1 2 3.118001117802753741e-09 
1 1 1 3 3.717229982500689733e-09 
1 1 1 4 3.717229982500689733e-09 
1 1 1 5 1.578851316166696841e-09 
1 1 1 6 1.578851316166696841e-09 
1 1 2 2 3.240037138088032387e-09 
1 1 2 3 -5.835803911925694969e-10 
1 1 2 4 -5.835803911925694969e-10 
1 1 2 5 -1.997429743049107139e-10 
1 1 2 6 -1.997429743049107139e-10 
1 1 3 3 3.240037138088032387e-09 
1 1 3 4 -5.835803911925694969e-10 
1 1 3 6 1.997429743049107139e-10 
1 1 4 4 3.240037138088032387e-09 
1 1 4 5 1.997429743049107139e-10 
1 1 5 5 1.355858042337830234e-09 
1 1 5 6 5.262837819473095673e-10 
1 1 6 6 1.355858042337830234e-09 
1 2 1 1 4.095290764630754252e-09 
1 2 1 2 9.952455448358101881e-10 
1 2 1 3 9.952455448358101881e-10 
1 2 1 4 5.423116935228849318e-11 
1 2 1 5 5.423116935228849318e-11 
1 2 1 6 1.576620808990321393e-09 
1 2 1 7 6.084009165404358419e-10 
1 2 1 8 6.084009165404358419e-10 
1 2 1 9 -2.866027321840171562e-11 
1 2 1 10 -2.866027321840171562e-11 
1 2 1 11 -1.421874366966906951e-11 
1 2 1 12 -1.421874366966906951e-11 
1 2 1 13 2.646017673447249240e-10 
1 2 1 14 2.646017673447249240e-10 
1 2 1 15 7.634461174510937820e-11 
1 2 1 16 7.634461174510937820e-11 
1 2 2 2 3.223236948963811099e-09 
1 2 2 3 1.903019794991113937e-09 
1 2 2 4 -4.364446447648452764e-11 
1 2 2 5 1.768946320559333660e-10 
1 2 2 6 1.011305806394493049e-09 
1 2 2 7 1.060225533371195587e-10 
1 2 2 8 -1.461052483466063287e-11 
1 2 2 9 2.579020504421776069e-10 
1 2 2 10 1.619843355134610634e-10 
1 2 2 11 2.292928388892887328e-10 
1 2 2 12 1.396315475170113620e-10 
1 2 2 13 2.927241866241547901e-10 
1 2 2 14 8.343632292181452839e-11 
1 2 2 15 2.991474299070092588e-10 
1 2 2 16 3.240503129095576241e-10 
1 2 3 3 3.223236948963811099e-09 
1 2 3 4 1.768946320559333660e-10 
1 2 3 5 -4.364446447648452764e-11 
1 2 3 6 1.011305806394493049e-09 
1 2 3 7 -1.461052483466063287e-11 
1 2 3 8 1.060225533371195587e-10 
1 2 3 9 1.619843355134610634e-10 
1 2 3 10 2.579020504421776069e-10 
1 2 3 11 1.396315475170113620e-10 
1 2 3 12 2.292928388892887328e-10 
1 2 3 13 8.343632292181452839e-11 
1 2 3 14 2.927241866241547901e-10 
1 2 3 15 3.240503129095576241e-10 
1 2 3 16 2.991474299070092588e-10 
1 2 4 4 4.423415558524869048e-10 
1 2 4 5 -1.756340766411856067e-11 
1 2 4 6 2.548320477495507843e-12 
1 2 4 7 -1.085930929524624264e-10 
1 2 4 8 5.314336257112214833e-11 
1 2 4 9 -8.607433036255713831e-11 
1 2 4 10 -5.466094964620778306e-11 
1 2 4 11 -9.172194582459572413e-11 
1 2 4 12 2.172514302541200278e-11 
1 2 4 13 3.275458363974332679e-11 
1 2 4 14 -1.190651666714581723e-10 
1 2 4 15 -5.644321910812208782e-11 
1 2 4 16 -5.331974672281375982e-11 
1 2 5 5 4.423415558524869048e-10 
1 2 5 6 2.548320477495507843e-12 
1 2 5 7 5.314336257112214833e-11 
1 2 5 8 -1.085930929524624264e-10 
1 2 5 9 -5.466094964620778306e-11 
1 2 5 10 -8.607433036255713831e-11 
1 2 5 11 2.172514302541200278e-11 
1 2 5 12 -9.172194582459572413e-11 
1 2 5 13 -1.190651666714581723e-10 
1 2 5 14 3.275458363974332679e-11 
1 2 5 15 -5.331974672281375982e-11 
1 2 5 16 -5.644321910812208782e-11 
1 2 6 6 1.197153914977509697e-09 
1 2 6 7 2.283419323968556805e-10 
1 2 6 8 2.283419323968556805e-10 
1 2 6 9 7.650508225977821095e-11 
1 2 6 10 7.650508225977821095e-11 
1 2 6 11 -5.814361134147777590e-11 
1 2 6 12 -5.814361134147777590e-11 
1 2 6 13 5.675043804122362375e-11 
1 2 6 14 5.675043804122362375e-11 
1 2 6 15 1.332555203010014211e-10 
1 2 6 16 1.332555203010014211e-10 
1 2 7 7 3.700646735171618128e-10 
1 2 7 8 8.491031526872567605e-11 
1 2 7 9 3.153145735391258642e-11 
1 2 7 10 -4.166037061061545646e-12 
1 2 7 11 4.450506053580407184e-11 
1 2 7 12 -5.331836794153644262e-11 
1 2 7 13 -5.283894872192465397e-11 
1 2 7 14 7.705428856735806567e-11 
1 2 7 15 9.666782776705735805e-12 
1 2 7 16 3.915375175481617940e-11 
1 2 8 8 3.700646735171618128e-10 
1 2 8 9 -4.166037061061545646e-12 
1 2 8 10 3.153145735391258642e-11 
1 2 8 11 -5.331836794153644262e-11 
1 2 8 12 4.450506053580407184e-11 
1 2 8 13 7.705428856735806567e-11 
1 2 8 14 -5.283894872192465397e-11 
1 2 8 15 3.915375175481617940e-11 
1 2 8 16 9.666782776705735805e-12 
1 2 9 9 4.923327432472744073e-10 
1 2 9 10 4.964825300732222614e-11 
1 2 9 11 -3.640395888782843076e-11 
1 2 9 12 5.720555617132373134e-11 
1 2 9 13 -5.987293806592567322e-11 
1 2 9 14 7.058219978481357159e-11 
1 2 9 15 7.260810269007493318e-11 
1 2 9 16 7.034264636093056866e-12 
1 2 10 10 4.923327432472744073e-10 
1 2 10 11 5.720555617132373134e-11 
1 2 10 12 -3.640395888782843076e-11 
1 2 10 13 7.058219978481357159e-11 
1 2 10 14 -5.987293806592567322e-11 
1 2 10 15 7.034264636093056866e-12 
1 2 10 16 7.260810269007493318e-11 
1 2 11 11 4.178870164175991083e-10 
1 2 11 12 -4.124477459039667986e-11 
1 2 11 13 7.058219978481357159e-11 
1 2 11 14 6.302489662081206639e-11 
1 2 11 15 7.260810269007493318e-11 
1 2 11 16 3.062428480197063986e-11 
1 2 12 12 4.178870164175991083e-10 
1 2 12 13 6.302489662081206639e-11 
1 2 12 14 7.058219978481357159e-11 
1 2 12 15 3.062428480197063986e-11 
1 2 12 16 7.260810269007493318e-11 
1 2 13 13 6.722253529652944620e-10 
1 2 13 14 -2.102920441406036134e-11 
1 2 13 15 5.994892956444336962e-11 
1 2 13 16 4.568396376654877536e-12 
1 2 14 14 6.722253529652944620e-10 
1 2 14 15 4.568396376654877536e-12 
1 2 14 16 5.994892956444336962e-11 
1 2 15 15 5.927711255735150879e-10 
1 2 15 16 1.325570322545181994e-10 
1 2 16 16 5.927711255735150879e-10 
1 3 1 1 2.156516440325436775e-08 
1 3 1 2 -2.651318565071247154e-10 
1 3 1 3 9.693420207369488845e-09 
1 3 1 4 -6.272280203154031236e-10 
1 3 1 5 -6.272280203154031236e-10 
1 3 1 6 -8.023816398513057441e-10 
1 3 1 7 -8.023816398513057441e-10 
1 3 1 8 -9.198076862481116064e-10 
1 3 1 9 -9.198076862481116064e-10 
1 3 1 10 1.011970304167835733e-08 
1 3 1 11 -3.640645739397580782e-09 
1 3 1 12 -4.768150330975928720e-10 
1 3 1 13 -4.768150330975928720e-10 
1 3 2 2 7.906556540295393988e-09 
1 3 2 3 -1.434029562013753793e-10 
1 3 2 4 1.302590683908596184e-10 
1 3 2 5 1.302590683908596184e-10 
1 3 2 6 3.956531309925121573e-10 
1 3 2 7 3.956531309925121573e-10 
1 3 2 8 2.217722877297050116e-10 
1 3 2 9 2.217722877297050116e-10 
1 3 2 10 6.520934936630444437e-10 
1 3 2 11 1.156094633504468573e-09 
1 3 2 12 1.810339406519278405e-10 
1 3 2 13 1.810339406519278405e-10 
1 3 3 3 5.802409445115472277e-09 
1 3 3 4 -3.826593622974565588e-10 
1 3 3 5 -3.826593622974565588e-10 
1 3 3 6 -3.340937784785314579e-10 
1 3 3 7 -3.340937784785314579e-10 
1 3 3 8 -4.973836818533738985e-10 
1 3 3 9 -4.973836818533738985e-10 
1 3 3 10 5.089350251280184508e-09 
1 3 3 11 -2.208845539441909371e-09 
1 3 3 12 -2.294305771054801781e-10 
1 3 3 13 -2.294305771054801781e-10 
1 3 4 4 4.099183457608876045e-10 
1 3 4 5 1.026028885701892444e-10 
1 3 4 6 1.027886431024464092e-11 
1 3 4 7 1.871304702292421248e-11 
1 3 4 8 9.058915372749910903e-12 
1 3 4 9 -3.685575877026963939e-11 
1 3 4 10 -1.788855001432695455e-10 
1 3 4 11 5.675043804122362375e-11 
1 3 4 12 -3.640395888782843076e-11 
1 3 4 13 -8.904128250497245151e-11 
1 3 5 5 4.099183457608876045e-10 
1 3 5 6 1.871304702292421248e-11 
1 3 5 7 1.027886431024464092e-11 
1 3 5 8 -3.685575877026963939e-11 
1 3 5 9 9.058915372749910903e-12 
1 3 5 10 -1.788855001432695455e-10 
1 3 5 11 5.675043804122362375e-11 
1 3 5 12 -8.904128250497245151e-11 
1 3 5 13 -3.640395888782843076e-11 
1 3 6 6 6.542900527123825493e-10 
1 3 6 7 1.311585589236171514e-10 
1 3 6 8 2.871524265452450735e-11 
1 3 6 9 7.566423279777893059e-11 
1 3 6 10 -3.698517154826009596e-10 
1 3 6 11 6.535817540309721733e-11 
1 3 6 12 7.058219978481357159e-11 
1 3 6 13 1.083148265676424002e-10 
1 3 7 7 6.542900527123825493e-10 
1 3 7 8 7.566423279777893059e-11 
1 3 7 9 2.871524265452450735e-11 
1 3 7 10 -3.698517154826009596e-10 
1 3 7 11 6.535817540309721733e-11 
1 3 7 12 1.083148265676424002e-10 
1 3 7 13 7.058219978481357159e-11 
1 3 8 8 4.944384813709439721e-10 
1 3 8 9 1.127213726059422557e-10 
1 3 8 10 -3.999865995618773086e-10 
1 3 8 11 1.221086134443208411e-10 
1 3 8 12 -3.079176486646813891e-11 
1 3 8 13 3.062428480197063986e-11 
1 3 9 9 4.944384813709439721e-10 
1 3 9 10 -3.999865995618773086e-10 
1 3 9 11 1.221086134443208411e-10 
1 3 9 12 3.062428480197063986e-11 
1 3 9 13 -3.079176486646813891e-11 
1 3 10 10 5.906215153125278611e-09 
1 3 10 11 -2.190910239188995804e-09 
1 3 10 12 -1.486258110726587438e-10 
1 3 10 13 -1.486258110726587438e-10 
1 3 11 11 2.494200717632206903e-09 
1 3 11 12 -2.102920441406036134e-11 
1 3 11 13 -2.102920441406036134e-11 
1 3 12 12 4.537001342931676281e-10 
1 3 12 13 7.881871625696536429e-11 
1 3 13 13 4.537001342931676281e-10 
1 4 1 1 2.468117780698290145e-09 
1 4 1 2 1.015877434567467113e-09 
1 4 1 3 1.015877434567467113e-09 
1 4 1 4 -2.818180977500612675e-10 
1 4 1 5 -2.818180977500612675e-10 
1 4 1 6 -4.382471554773018811e-10 
1 4 1 7 -4.382471554773018811e-10 
1 4 1 8 1.814917635478074500e-09 
1 4 1 9 1.814917635478074500e-09 
1 4 1 10 1.605074471237479545e-11 
1 4 1 11 -2.583382821605531074e-10 
1 4 1 12 -2.583382821605531074e-10 
1 4 2 2 1.795434086714246798e-09 
1 4 2 3 1.138934463894846844e-09 
1 4 2 4 -9.408880294967081160e-11 
1 4 2 5 -1.526239223471386623e-10 
1 4 2 6 1.623884947319247332e-10 
1 4 2 7 1.782263675115526256e-11 
1 4 2 8 8.494029546701377572e-10 
1 4 2 9 1.029633644473348056e-09 
1 4 2 10 -2.288990666619457499e-11 
1 4 2 11 2.303884145413280804e-11 
1 4 2 12 3.407055175488748900e-13 
1 4 3 3 1.795434086714246798e-09 
1 4 3 4 -1.526239223471386623e-10 
1 4 3 5 -9.408880294967081160e-11 
1 4 3 6 1.782263675115526256e-11 
1 4 3 7 1.623884947319247332e-10 
1 4 3 8 1.029633644473348056e-09 
1 4 3 9 8.494029546701377572e-10 
1 4 3 10 -2.288990666619457499e-11 
1 4 3 11 3.407055175488748900e-13 
1 4 3 12 2.303884145413280804e-11 
1 4 4 4 4.174980507958491352e-10 
1 4 4 5 2.027896689229238417e-12 
1 4 4 6 6.702930235146841976e-11 
1 4 4 7 8.721434397866600592e-11 
1 4 4 8 -3.448680411054204150e-10 
1 4 4 9 -2.525451119271532460e-10 
1 4 4 10 -3.868372630234795044e-11 
1 4 4 11 3.417824089698514083e-11 
1 4 4 12 3.062428480197063986e-11 
1 4 5 5 4.174980507958491352e-10 
1 4 5 6 8.721434397866600592e-11 
1 4 5 7 6.702930235146841976e-11 
1 4 5 8 -2.525451119271532460e-10 
1 4 5 9 -3.448680411054204150e-10 
1 4 5 10 -3.868372630234795044e-11 
1 4 5 11 3.062428480197063986e-11 
1 4 5 12 3.417824089698514083e-11 
1 4 6 6 5.374719556643136393e-10 
1 4 6 7 1.965167343267147823e-10 
1 4 6 8 -3.903359978396698531e-10 
1 4 6 9 -3.544848929230828536e-10 
1 4 6 10 6.302489662081206639e-11 
1 4 6 11 5.994892956444336962e-11 
1 4 6 12 4.955299537075341705e-11 
1 4 7 7 5.374719556643136393e-10 
1 4 7 8 -3.544848929230828536e-10 
1 4 7 9 -3.903359978396698531e-10 
1 4 7 10 6.302489662081206639e-11 
1 4 7 11 4.955299537075341705e-11 
1 4 7 12 5.994892956444336962e-11 
1 4 8 8 2.413774319783503509e-09 
1 4 8 9 2.104214328024459608e-09 
1 4 8 10 -4.640157284578958899e-10 
1 4 8 11 -2.411503502808686057e-10 
1 4 8 12 -1.806891071580399452e-10 
1 4 9 9 2.413774319783503509e-09 
1 4 9 10 -4.640157284578958899e-10 
1 4 9 11 -1.806891071580399452e-10 
1 4 9 12 -2.411503502808686057e-10 
1 4 10 10 6.655975839779465462e-10 
1 4 10 11 7.881871625696536429e-11 
1 4 10 12 7.881871625696536429e-11 
1 4 11 11 4.886609539212469423e-10 
1 4 11 12 1.571545999131694432e-11 
1 4 12 12 4.886609539212469423e-10 
1 5 1 1 2.178488346752694762e-09 
1 5 1 2 -1.507346960281292356e-10 
1 5 1 3 -1.507346960281292356e-10 
1 5 1 4 -1.507346960281292356e-10 
1 5 1 5 -1.507346960281292356e-10 
1 5 1 6 -1.507346960281292356e-10 
1 5 1 7 -1.507346960281292356e-10 
1 5 1 8 1.007364312616746672e-09 
1 5 1 9 1.007364312616746672e-09 
1 5 1 10 1.007364312616746672e-09 
1 5 2 2 7.738240686707768554e-10 
1 5 2 3 4.143589752907807530e-11 
1 5 2 4 1.061267169012438997e-10 
1 5 2 5 2.007128506861582102e-11 
1 5 2 6 2.007128506861582102e-11 
1 5 2 7 4.078292384122712262e-11 
1 5 2 8 4.163577496722686671e-10 
1 5 2 9 2.341814772211041941e-10 
1 5 2 10 4.046561081492466249e-10 
1 5 3 3 7.738240686707768554e-10 
1 5 3 4 2.007128506861582102e-11 
1 5 3 5 1.061267169012438997e-10 
1 5 3 6 4.078292384122712262e-11 
1 5 3 7 2.007128506861582102e-11 
1 5 3 8 4.163577496722686671e-10 
1 5 3 9 4.046561081492466249e-10 
1 5 3 10 2.341814772211041941e-10 
1 5 4 4 7.738240686707768554e-10 
1 5 4 5 4.078292384122712262e-11 
1 5 4 6 4.143589752907807530e-11 
1 5 4 7 2.007128506861582102e-11 
1 5 4 8 2.341814772211041941e-10 
1 5 4 9 4.163577496722686671e-10 
1 5 4 10 4.046561081492466249e-10 
1 5 5 5 7.738240686707768554e-10 
1 5 5 6 2.007128506861582102e-11 
1 5 5 7 4.143589752907807530e-11 
1 5 5 8 2.341814772211041941e-10 
1 5 5 9 4.046561081492466249e-10 
1 5 5 10 4.163577496722686671e-10 
1 5 6 6 7.738240686707768554e-10 
1 5 6 7 1.061267169012438997e-10 
1 5 6 8 4.046561081492466249e-10 
1 5 6 9 4.163577496722686671e-10 
1 5 6 10 2.341814772211041941e-10 
1 5 7 7 7.738240686707768554e-10 
1 5 7 8 4.046561081492466249e-10 
1 5 7 9 2.341814772211041941e-10 
1 5 7 10 4.163577496722686671e-10 
1 5 8 8 3.785048748437656299e-09 
1 5 8 9 2.256268414592097984e-09 
1 5 8 10 2.256268414592097984e-09 
1 5 9 9 3.785048748437656299e-09 
1 5 9 10 2.256268414592097984e-09 
1 5 10 10 3.785048748437656299e-09 
1 6 1 1 3.583454904180134869e-08 
1 6 1 2 9.166349988189280183e-09 
1 6 1 3 1.545372913104668767e-08 
1 6 1 4 8.294465415286688957e-09 
1 6 1 5 -1.007426899342491449e-09 
1 6 1 6 5.448912604916490201e-09 
1 6 1 7 2.444330393473284921e-10 
1 6 2 2 4.553912613210085183e-09 
1 6 2 3 5.469374002501540726e-09 
1 6 2 4 5.029409752077400239e-10 
1 6 2 5 -7.313435622715680538e-10 
1 6 2 6 1.771882770182137334e-09 
1 6 2 7 -3.839029384195483493e-10 
1 6 3 3 1.252137343403330075e-08 
1 6 3 4 3.082287586307189395e-09 
1 6 3 5 2.031708382266861201e-10 
1 6 3 6 3.736546573308317657e-09 
1 6 3 7 2.798891569776412050e-11 
1 6 4 4 1.126395669415703958e-08 
1 6 4 5 3.695962548232992606e-09 
1 6 4 6 1.023028171443636807e-09 
1 6 4 7 2.373907409861030727e-09 
1 6 5 5 3.591697887895381025e-09 
1 6 5 6 1.003845476388990939e-10 
1 6 5 7 1.839164666372575619e-09 
1 6 6 6 2.422732504142722690e-09 
1 6 6 7 -2.714312792056957606e-10 
1 6 7 7 1.529683052902616656e-09 
1 7 1 1 1.487867789933641948e-10 
1 7 2 2 7.407407473641812456e-02 
1 7 3 3 3.086419783689704766e-02 
1 7 4 4 9.259259243826968577e-02 
1 7 5 5 4.629629640985431088e-02 
1 7 6 6 6.172839548815724914e-02 
1 7 7 7 9.259259251151984171e-02 
1 7 8 8 7.716050309328583053e-03 
1 7 9 9 3.086419788437032644e-02 
1 7 10 10 2.314814844807820335e-02 
1 7 11 11 4.342508257794879417e-10 
1 7 12 12 2.522053861011853463e-10 
1 7 13 13 1.348047678062429212e-10 
1 7 14 14 2.131607113044999893e-10 
1 7 15 15 9.930980492390455478e-11 
1 7 16 16 1.909447495380043547e-10 
1 7 17 17 9.259259262181943062e-02 
1 7 18 18 3.603942646195301174e-10 
1 7 19 19 3.566044121020493520e-10 
1 7 20 20 3.988644799070771222e-10 
1 7 21 21 9.259259228706856470e-02 
1 7 22 22 5.385572735569931503e-10 
1 7 23 23 3.482284348906387650e-10 
1 7 24 24 1.879130246948803256e-10 
1 7 25 25 2.358443115561823859e-10 
1 7 26 26 2.907745574320238534e-10 
1 7 27 27 4.629629658472334680e-02 
1 7 28 28 3.138257640318198297e-10 
1 7 29 29 4.629629644354917722e-02 
1 7 30 30 5.267563375767849218e-10 
1 7 31 31 2.870430620561065705e-10 
1 7 32 32 1.600903846284060371e-10 
1 7 33 33 3.135693427534548616e-10 
1 7 34 34 4.480308020083630937e-10 
1 7 35 35 2.125497840122986088e-10 
1 7 36 36 9.259259241845971267e-02 
1 7 37 37 4.787902655777959973e-10 
1 7 38 38 1.751984535073370942e-10 
1 7 39 39 2.746886972495322417e-10 
1 7 40 40 2.621950272711962708e-10 
1 7 41 41 3.978116108452427534e-10 
1 7 42 42 2.668865195553812212e-10 
1 7 43 43 3.605887474304051039e-10 
1 7 44 44 4.203812170537631966e-10 
1 7 45 45 3.760123654548888662e-10 
1 7 46 46 3.679685663417949416e-10 
1 7 47 47 3.339147632451811707e-10 
1 7 48 48 2.535743050380797055e-10 
1 7 49 49 9.259259256089305556e-02 
1 7 50 50 2.892728807498605074e-10 
1 7 51 51 2.015818555200504494e-10 
1 7 52 52 1.436669961534245078e-10 
1 7 53 53 1.543209960261932891e-02 
1 7 54 54 3.959757161822281937e-10 
1 7 55 55 3.784953063681889502e-10 
1 7 56 56 1.543209917679256617e-02 
1 7 57 57 5.934370009427479238e-10 
1 7 58 58 4.629629661607841812e-02 
1 7 59 59 3.426998365716926443e-10 
1 7 60 60 3.216628106458988218e-10 
1 7 61 61 3.938672548268941340e-10 
1 7 62 62 3.285966201327233218e-10 
1 7 63 63 3.797955607029884833e-10 
1 7 64 64 1.883964290605090537e-10 
1 7 65 65 3.600409164844343097e-10 
1 7 66 66 3.360801181741146636e-10 
1 7 67 67 3.395945297882477390e-10 
1 7 68 68 3.126045601809751051e-10 
1 7 69 69 2.733540094102470739e-10 
1 7 70 70 2.966021566364657659e-10 
1 7 71 71 3.738726782280240508e-10 
1 7 72 72 3.348029267536160988e-10 
1 7 73 73 3.332649432254318021e-10 
1 7 74 74 2.425006994167679326e-10 
1 7 75 75 4.877579157042527808e-10 
1 7 76 76 3.679624939340620667e-10 
1 7 77 77 3.359695661447588811e-10 
1 7 78 78 2.927758762361802985e-10 
1 7 79 79 2.460358118057580852e-10 
1 7 80 80 5.771542583418355750e-10 
2 1 1 1 1.846499515662742077e-02 
2 1 1 2 -2.920950826118564811e-02 
2 1 1 3 -2.970662417243063319e-02 
2 1 1 4 -2.970662417243066789e-02 
2 1 1 5 -1.565220185075921061e-02 
2 1 1 6 -1.565220185075923490e-02 
2 1 2 2 3.024618817428762485e-01 
2 1 2 3 1.034393952940085709e-01 
2 1 2 4 1.034393952940086542e-01 
2 1 2 5 4.589508912337140339e-02 
2 1 2 6 4.589508912337155605e-02 
2 1 3 3 3.034041955758471909e-01 
2 1 3 4 1.046947023061283455e-01 
2 1 3 5 3.756019073049465112e-02 
2 1 3 6 -6.702694259426789439e-03 
2 1 4 4 3.034041955758474685e-01 
2 1 4 5 -6.702694259426803317e-03 
2 1 4 6 3.756019073049472051e-02 
2 1 5 5 7.025041429911533797e-01 
2 1 5 6 -2.543543836938395586e-01 
2 1 6 6 7.025041429911540458e-01 
2 2 1 1 5.641346907035930114e-01 
2 2 1 2 4.476325636940696462e-02 
2 2 1 3 4.476325636940643032e-02 
2 2 1 4 -1.946217831555072941e-01 
2 2 1 5 -1.946217831555074051e-01 
2 2 1 6 -6.578836100874336790e-01 
2 2 1 7 -4.409614251915758842e-01 
2 2 1 8 -4.409614251915746630e-01 
2 2 1 9 1.440672378735620950e-02 
2 2 1 10 1.440672378735621297e-02 
2 2 1 11 -1.146376208994860230e-01 
2 2 1 12 -1.146376208994857732e-01 
2 2 1 13 -1.905242592640589705e-01 
2 2 1 14 -1.905242592640588595e-01 
2 2 1 15 1.788643453580946244e-02 
2 2 1 16 1.788643453580965673e-02 
2 2 2 2 5.502258482487988323e-01 
2 2 2 3 -1.946395098511953248e-01 
2 2 2 4 -2.579240210844570107e-03 
2 2 2 5 -3.624423821970632620e-01 
2 2 2 6 -3.647251903360878011e-01 
2 2 2 7 -3.586753382796567524e-02 
2 2 2 8 1.798180359974441145e-01 
2 2 2 9 -2.279168581737518740e-01 
2 2 2 10 9.563655017633249794e-03 
2 2 2 11 -2.587408770923063095e-01 
2 2 2 12 -1.833103290550511799e-01 
2 2 2 13 -2.605302501763857026e-01 
2 2 2 14 1.159142246194606735e-01 
2 2 2 15 -4.206795453388138123e-02 
2 2 2 16 -1.202104176080800862e-01 
2 2 3 3 5.502258482487980551e-01 
2 2 3 4 -3.624423821970640947e-01 
2 2 3 5 -2.579240210845401907e-03 
2 2 3 6 -3.647251903360870240e-01 
2 2 3 7 1.798180359974438369e-01 
2 2 3 8 -3.586753382796584178e-02 
2 2 3 9 9.563655017632656519e-03 
2 2 3 10 -2.279168581737521515e-01 
2 2 3 11 -1.833103290550515962e-01 
2 2 3 12 -2.587408770923064760e-01 
2 2 3 13 1.159142246194604514e-01 
2 2 3 14 -2.605302501763857581e-01 
2 2 3 15 -1.202104176080807107e-01 
2 2 3 16 -4.206795453388193634e-02 
2 2 4 4 2.527560421945389102e+00 
2 2 4 5 -1.903833267852865496e-02 
2 2 4 6 3.701388971904002179e-01 
2 2 4 7 6.791333877488044957e-01 
2 2 4 8 -2.985174992942635219e-01 
2 2 4 9 2.729095472030230174e-01 
2 2 4 10 3.644817429088892946e-01 
2 2 4 11 4.725364159135542752e-01 
2 2 4 12 1.342961521838631489e-01 
2 2 4 13 -1.099490171149960539e-02 
2 2 4 14 4.803598772973466935e-01 
2 2 4 15 2.399151187621696157e-01 
2 2 4 16 1.346433894910999129e-01 
2 2 5 5 2.527560421945384661e+00 
2 2 5 6 3.701388971904007175e-01 
2 2 5 7 -2.985174992942646877e-01 
2 2 5 8 6.791333877488044957e-01 
2 2 5 9 3.644817429088882954e-01 
2 2 5 10 2.729095472030229619e-01 
2 2 5 11 1.342961521838630934e-01 
2 2 5 12 4.725364159135536646e-01 
2 2 5 13 4.803598772973455833e-01 
2 2 5 14 -1.099490171149923243e-02 
2 2 5 15 1.346433894910997187e-01 
2 2 5 16 2.399151187621690606e-01 
2 2 6 6 2.173981091347342964e+00 
2 2 6 7 -5.869916119196845472e-02 
2 2 6 8 -5.869916119196957882e-02 
2 2 6 9 8.828846655938962784e-02 
2 2 6 10 8.828846655938922539e-02 
2 2 6 11 6.899906267460435005e-01 
2 2 6 12 6.899906267460427234e-01 
2 2 6 13 2.481338928799196042e-01 
2 2 6 14 2.481338928799192989e-01 
2 2 6 15 -1.107728572184484873e-02 
2 2 6 16 -1.107728572184454863e-02 
2 2 7 7 3.312629866423447922e+00 
2 2 7 8 -3.940560188682424303e-01 
2 2 7 9 -2.059744522178717230e-01 
2 2 7 10 3.938662615273103712e-02 
2 2 7 11 -3.423349817031552389e-01 
2 2 7 12 1.530906321345799903e-01 
2 2 7 13 3.528334603532475300e-01 
2 2 7 14 -1.198732554993536259e-01 
2 2 7 15 9.362099277525935681e-02 
2 2 7 16 -1.984607147257739790e-01 
2 2 8 8 3.312629866423449698e+00 
2 2 8 9 3.938662615273119671e-02 
2 2 8 10 -2.059744522178718618e-01 
2 2 8 11 1.530906321345806009e-01 
2 2 8 12 -3.423349817031554609e-01 
2 2 8 13 -1.198732554993533622e-01 
2 2 8 14 3.528334603532484737e-01 
2 2 8 15 -1.984607147257737014e-01 
2 2 8 16 9.362099277525960661e-02 
2 2 9 9 1.822135652775711101e+00 
2 2 9 10 -2.071689908518437873e-01 
2 2 9 11 3.571656911357085074e-01 
2 2 9 12 -1.424664330847102700e-01 
2 2 9 13 2.292562411978784076e-01 
2 2 9 14 -1.600609173489120074e-01 
2 2 9 15 -1.723775681168128460e-01 
2 2 9 16 1.299525774273577183e-01 
2 2 10 10 1.822135652775713988e+00 
2 2 10 11 -1.424664330847101312e-01 
2 2 10 12 3.571656911357082298e-01 
2 2 10 13 -1.600609173489126458e-01 
2 2 10 14 2.292562411978787129e-01 
2 2 10 15 1.299525774273579404e-01 
2 2 10 16 -1.723775681168130680e-01 
2 2 11 11 2.426980074604028648e+00 
2 2 11 12 4.766596601193286431e-01 
2 2 11 13 -1.297784988305703824e-01 
2 2 11 14 -6.707165279710446126e-02 
2 2 11 15 -2.047396121331667151e-01 
2 2 11 16 5.502075527244847802e-02 
2 2 12 12 2.426980074604028204e+00 
2 2 12 13 -6.707165279710501637e-02 
2 2 12 14 -1.297784988305708820e-01 
2 2 12 15 5.502075527244807557e-02 
2 2 12 16 -2.047396121331665764e-01 
2 2 13 13 1.434295417480401902e+00 
2 2 13 14 -2.804388517051385754e-02 
2 2 13 15 -5.834446445111760027e-02 
2 2 13 16 8.916594313874658118e-02 
2 2 14 14 1.434295417480402790e+00 
2 2 14 15 8.916594313874662281e-02 
2 2 14 16 -5.834446445111729496e-02 
2 2 15 15 1.471696963943599945e+00 
2 2 15 16 -1.879760962052293150e-01 
2 2 16 16 1.471696963943599945e+00 
2 3 1 1 2.471443086647930887e-01 
2 3 1 2 2.480691856159844902e-02 
2 3 1 3 -1.011913009087752613e-01 
2 3 1 4 1.237504443064612603e-01 
2 3 1 5 1.237504443064614684e-01 
2 3 1 6 -8.114697348439782812e-03 
2 3 1 7 -8.114697348439722097e-03 
2 3 1 8 6.781534042077923263e-02 
2 3 1 9 6.781534042077914937e-02 
2 3 1 10 -3.264874932644350469e-01 
2 3 1 11 -3.572557804214614163e-02 
2 3 1 12 1.140583789920477237e-01 
2 3 1 13 1.140583789920475571e-01 
2 3 2 2 1.403128620687488226e-01 
2 3 2 3 -3.467566915273689876e-02 
2 3 2 4 -7.863118869321458759e-02 
2 3 2 5 -7.863118869321460147e-02 
2 3 2 6 -6.887389503979428340e-02 
2 3 2 7 -6.887389503979422789e-02 
2 3 2 8 -8.526910608159107841e-02 
2 3 2 9 -8.526910608159120331e-02 
2 3 2 10 -1.097498431851975098e-01 
2 3 2 11 -1.420629179171986334e-01 
2 3 2 12 -7.611347539075555280e-02 
2 3 2 13 -7.611347539075566382e-02 
2 3 3 3 8.519467139445786596e-01 
2 3 3 4 4.237245706249004873e-01 
2 3 3 5 4.237245706249001542e-01 
2 3 3 6 -5.732642696986173930e-02 
2 3 3 7 -5.732642696986162134e-02 
2 3 3 8 2.533896503083609142e-01 
2 3 3 9 2.533896503083611917e-01 
2 3 3 10 -3.926408207424196828e-01 
2 3 3 11 2.258268583467444302e-01 
2 3 3 12 2.814990429849162923e-01 
2 3 3 13 2.814990429849166254e-01 
2 3 4 4 2.539217734043113683e+00 
2 3 4 5 -1.106787623709957480e-01 
2 3 4 6 -1.004285564811159964e-01 
2 3 4 7 -7.078475980445463056e-02 
2 3 4 8 1.569894428965089017e-01 
2 3 4 9 4.914114740627326672e-01 
2 3 4 10 -3.366902338642019932e-01 
2 3 4 11 2.042345737354397395e-01 
2 3 4 12 3.237423853094862913e-01 
2 3 4 13 6.964732826003831034e-01 
2 3 5 5 2.539217734043114572e+00 
2 3 5 6 -7.078475980445504689e-02 
2 3 5 7 -1.004285564811161768e-01 
2 3 5 8 4.914114740627327782e-01 
2 3 5 9 1.569894428965083744e-01 
2 3 5 10 -3.366902338642020487e-01 
2 3 5 11 2.042345737354396562e-01 
2 3 5 12 6.964732826003829924e-01 
2 3 5 13 3.237423853094866799e-01 
2 3 6 6 1.323442891365438134e+00 
2 3 6 7 -1.389562852782782465e-01 
2 3 6 8 2.306596794926299085e-02 
2 3 6 9 -1.505550931773588230e-01 
2 3 6 10 1.510443652283591232e-01 
2 3 6 11 8.284451818982842275e-02 
2 3 6 12 -1.209491004999953961e-01 
2 3 6 13 -2.567076418836962137e-01 
2 3 7 7 1.323442891365437690e+00 
2 3 7 8 -1.505550931773590451e-01 
2 3 7 9 2.306596794926336208e-02 
2 3 7 10 1.510443652283590676e-01 
2 3 7 11 8.284451818982838112e-02 
2 3 7 12 -2.567076418836961027e-01 
2 3 7 13 -1.209491004999950770e-01 
2 3 8 8 1.936307855207499262e+00 
2 3 8 9 -1.450108390691267901e-01 
2 3 8 10 -1.009146814561399513e-01 
2 3 8 11 1.755576259073460543e-01 
2 3 8 12 4.370628312567576557e-01 
2 3 8 13 4.653641210630143910e-02 
2 3 9 9 1.936307855207499484e+00 
2 3 9 10 -1.009146814561399097e-01 
2 3 9 11 1.755576259073461098e-01 
2 3 9 12 4.653641210630093950e-02 
2 3 9 13 4.370628312567578222e-01 
2 3 10 10 1.062938540030183399e+00 
2 3 10 11 1.839597206753762204e-01 
2 3 10 12 -2.354152672594029549e-01 
2 3 10 13 -2.354152672594027051e-01 
2 3 11 11 6.422971786716121789e-01 
2 3 11 12 2.100078385998032093e-01 
2 3 11 13 2.100078385998034591e-01 
2 3 12 12 2.142882517074618409e+00 
2 3 12 13 7.412074297852505600e-02 
2 3 13 13 2.142882517074618409e+00 
2 4 1 1 1.492630483599588054e+00 
2 4 1 2 -2.577371546165357907e-01 
2 4 1 3 -2.577371546165351246e-01 
2 4 1 4 -1.359423069018367014e-01 
2 4 1 5 -1.359423069018360353e-01 
2 4 1 6 5.038936463883224581e-01 
2 4 1 7 5.038936463883205708e-01 
2 4 1 8 -4.811307373950042265e-01 
2 4 1 9 -4.811307373950042265e-01 
2 4 1 10 -8.794367882585850671e-01 
2 4 1 11 4.409644079563369568e-01 
2 4 1 12 4.409644079563366792e-01 
2 4 2 2 1.020031317372824153e+00 
2 4 2 3 -4.563207480270287664e-01 
2 4 2 4 -3.535504888827519648e-02 
2 4 2 5 1.449538240587220327e-02 
2 4 2 6 -5.597891348597889838e-01 
2 4 2 7 -7.743030630824982233e-03 
2 4 2 8 3.139475486157545792e-01 
2 4 2 9 -4.614981401558452823e-01 
2 4 2 10 1.151535903765262513e-02 
2 4 2 11 -1.438866839886575044e-01 
2 4 2 12 -1.657927729357021596e-01 
2 4 3 3 1.020031317372824375e+00 
2 4 3 4 1.449538240587122488e-02 
2 4 3 5 -3.535504888827595282e-02 
2 4 3 6 -7.743030630825082847e-03 
2 4 3 7 -5.597891348597878736e-01 
2 4 3 8 -4.614981401558465035e-01 
2 4 3 9 3.139475486157559669e-01 
2 4 3 10 1.151535903765140562e-02 
2 4 3 11 -1.657927729357024926e-01 
2 4 3 12 -1.438866839886571436e-01 
2 4 4 4 2.328073465443379231e+00 
2 4 4 5 3.436325242495292254e-01 
2 4 4 6 -4.315390842437332591e-02 
2 4 4 7 -2.027689423025313964e-01 
2 4 4 8 5.526348363990907231e-01 
2 4 4 9 9.660312745235685988e-04 
2 4 4 10 5.631770664577744334e-01 
2 4 4 11 4.323787766635044105e-02 
2 4 4 12 -6.582635104685036209e-02 
2 4 5 5 2.328073465443375678e+00 
2 4 5 6 -2.027689423025317017e-01 
2 4 5 7 -4.315390842437339530e-02 
2 4 5 8 9.660312745259020187e-04 
2 4 5 9 5.526348363990889467e-01 
2 4 5 10 5.631770664577725460e-01 
2 4 5 11 -6.582635104685050087e-02 
2 4 5 12 4.323787766635028840e-02 
2 4 6 6 2.179004727410754239e+00 
2 4 6 7 -2.252724914764620279e-01 
2 4 6 8 4.202293654813631096e-02 
2 4 6 9 7.141617881381213950e-02 
2 4 6 10 -1.918044563646363887e-01 
2 4 6 11 1.427139097352723152e-01 
2 4 6 12 1.787832577717352045e-01 
2 4 7 7 2.179004727410750686e+00 
2 4 7 8 7.141617881381304156e-02 
2 4 7 9 4.202293654813750445e-02 
2 4 7 10 -1.918044563646358058e-01 
2 4 7 11 1.787832577717352600e-01 
2 4 7 12 1.427139097352713437e-01 
2 4 8 8 1.946248041979729226e+00 
2 4 8 9 -1.124790472009761899e+00 
2 4 8 10 5.834709369316110061e-01 
2 4 8 11 1.174217352412730286e-01 
2 4 8 12 -1.729305544085405211e-01 
2 4 9 9 1.946248041979736332e+00 
2 4 9 10 5.834709369316064542e-01 
2 4 9 11 -1.729305544085423252e-01 
2 4 9 12 1.174217352412735282e-01 
2 4 10 10 2.082684728877026270e+00 
2 4 10 11 -2.589917106112347156e-01 
2 4 10 12 -2.589917106112351597e-01 
2 4 11 11 1.744747361258015550e+00 
2 4 11 12 1.028621919363218451e-01 
2 4 12 12 1.744747361258014662e+00 
2 5 1 1 6.379236328795663269e-01 
2 5 1 2 2.201316981388214133e-01 
2 5 1 3 2.201316981388217187e-01 
2 5 1 4 2.201316981388214966e-01 
2 5 1 5 2.201316981388217464e-01 
2 5 1 6 2.201316981388217464e-01 
2 5 1 7 2.201316981388215799e-01 
2 5 1 8 -1.368388393702242023e-01 
2 5 1 9 -1.368388393702237305e-01 
2 5 1 10 -1.368388393702237027e-01 
2 5 2 2 1.161454510750042024e+00 
2 5 2 3 6.699461944626614041e-02 
2 5 2 4 -1.454197227299993192e-02 
2 5 2 5 9.030477719469570674e-02 
2 5 2 6 9.030477719469574838e-02 
2 5 2 7 1.126731877998870257e-01 
2 5 2 8 -1.474469242383975309e-01 
2 5 2 9 -1.236619853383678566e-02 
2 5 2 10 -1.280058417128148995e-01 
2 5 3 3 1.161454510750044022e+00 
2 5 3 4 9.030477719469559572e-02 
2 5 3 5 -1.454197227299999090e-02 
2 5 3 6 1.126731877998871784e-01 
2 5 3 7 9.030477719469573450e-02 
2 5 3 8 -1.474469242383978917e-01 
2 5 3 9 -1.280058417128146775e-01 
2 5 3 10 -1.236619853383687587e-02 
2 5 4 4 1.161454510750042912e+00 
2 5 4 5 1.126731877998871090e-01 
2 5 4 6 6.699461944626620979e-02 
2 5 4 7 9.030477719469563735e-02 
2 5 4 8 -1.236619853383699730e-02 
2 5 4 9 -1.474469242383973644e-01 
2 5 4 10 -1.280058417128145942e-01 
2 5 5 5 1.161454510750043356e+00 
2 5 5 6 9.030477719469579001e-02 
2 5 5 7 6.699461944626647347e-02 
2 5 5 8 -1.236619853383703546e-02 
2 5 5 9 -1.280058417128145942e-01 
2 5 5 10 -1.474469242383975032e-01 
2 5 6 6 1.161454510750043578e+00 
2 5 6 7 -1.454197227299985212e-02 
2 5 6 8 -1.280058417128150661e-01 
2 5 6 9 -1.474469242383973644e-01 
2 5 6 10 -1.236619853383684464e-02 
2 5 7 7 1.161454510750044244e+00 
2 5 7 8 -1.280058417128148163e-01 
2 5 7 9 -1.236619853383674576e-02 
2 5 7 10 -1.474469242383977530e-01 
2 5 8 8 4.189019951357866867e-01 
2 5 8 9 -1.019823179731189772e-01 
2 5 8 10 -1.019823179731190466e-01 
2 5 9 9 4.189019951357860205e-01 
2 5 9 10 -1.019823179731192686e-01 
2 5 10 10 4.189019951357861871e-01 
2 6 1 1 9.280668610405566621e-02 
2 6 1 2 -9.556602912322700871e-02 
2 6 1 3 -3.371117803508928007e-02 
2 6 1 4 -7.101803190710373470e-02 
2 6 1 5 1.373048954686587608e-01 
2 6 1 6 -7.450464859574401633e-02 
2 6 1 7 -1.116669387961507498e-01 
2 6 2 2 4.773456238489410808e-01 
2 6 2 3 -1.152721115223972193e-01 
2 6 2 4 7.881822755934062008e-02 
2 6 2 5 -3.006688632880557058e-02 
2 6 2 6 1.958716384418028242e-02 
2 6 2 7 5.965940830189055827e-02 
2 6 3 3 1.934356770549092996e-01 
2 6 3 4 5.256689437569775705e-03 
2 6 3 5 -3.801449083295825593e-02 
2 6 3 6 -1.394982651936683138e-01 
2 6 3 7 -8.527168820723688564e-03 
2 6 4 4 1.733729265344554349e-01 
2 6 4 5 -1.663714982775024998e-01 
2 6 4 6 2.553902795825141805e-02 
2 6 4 7 -2.819330618527661481e-02 
2 6 5 5 8.515939272692499840e-01 
2 6 5 6 -2.897979434596368864e-01 
2 6 5 7 -8.525306474137094304e-01 
2 6 6 6 7.361647975012065581e-01 
2 6 6 7 4.556901074848641597e-01 
2 6 7 7 1.671249844862275902e+00 
2 7 1 1 5.000000007667851243e+00 
2 7 2 2 5.750858863793979705e-09 
2 7 3 3 1.380206324914351528e-08 
2 7 4 4 4.600680495782763610e-09 
2 7 5 5 9.201365673070198702e-09 
2 7 6 6 6.901028644154486753e-09 
2 7 7 7 4.600680980804827402e-09 
2 7 8 8 5.520907790319834174e-08 
2 7 9 9 1.380206497662544189e-08 
2 7 10 10 1.840275657991046423e-08 
2 7 11 11 1.718445638073216264e+00 
2 7 12 12 2.692767147424440566e+00 
2 7 13 13 5.889715403738248867e+00 
2 7 14 14 3.858993391547100860e+00 
2 7 15 15 8.284283311081658496e+00 
2 7 16 16 4.135051286094936884e+00 
2 7 17 17 4.600681765431881113e-09 
2 7 18 18 2.324423746653263123e+00 
2 7 19 19 2.319354782187041941e+00 
2 7 20 20 2.125826488762481148e+00 
2 7 21 21 4.600679244313051033e-09 
2 7 22 22 1.495866650171044032e+00 
2 7 23 23 1.877523490193217626e+00 
2 7 24 24 3.919926463811076012e+00 
2 7 25 25 3.506980520869732665e+00 
2 7 26 26 2.588489214323563825e+00 
2 7 27 27 9.201370595449891028e-09 
2 7 28 28 2.468580599532975484e+00 
2 7 29 29 9.201366690557303405e-09 
2 7 30 30 1.466575592701336195e+00 
2 7 31 31 2.751076073884914930e+00 
2 7 32 32 4.523918065140312805e+00 
2 7 33 33 2.383032547265034218e+00 
2 7 34 34 1.837128258845304396e+00 
2 7 35 35 3.820235501237886133e+00 
2 7 36 36 4.600680098838944383e-09 
2 7 37 37 1.618079884512245492e+00 
2 7 38 38 4.644100549036634717e+00 
2 7 39 39 2.706007521199986332e+00 
2 7 40 40 2.971353961090886564e+00 
2 7 41 41 1.997525862436127175e+00 
2 7 42 42 2.893854876364912787e+00 
2 7 43 43 2.229252741542655958e+00 
2 7 44 44 1.872921570468834229e+00 
2 7 45 45 1.892230653540486918e+00 
2 7 46 46 1.871493338641354809e+00 
2 7 47 47 2.131881470793723921e+00 
2 7 48 48 2.990213177329073879e+00 
2 7 49 49 4.600681155837356749e-09 
2 7 50 50 2.371303736083854030e+00 
2 7 51 51 3.781578035867434906e+00 
2 7 52 52 5.244461076420575019e+00 
2 7 53 53 2.760429053565956613e-08 
2 7 54 54 2.018313518255357319e+00 
2 7 55 55 2.124979769294389698e+00 
2 7 56 56 2.760418433712334087e-08 
2 7 57 57 1.262612728602112933e+00 
2 7 58 58 9.201371081343856125e-09 
2 7 59 59 2.030374024379241416e+00 
2 7 60 60 2.338989518057484673e+00 
2 7 61 61 1.839170882176609290e+00 
2 7 62 62 2.186449271937497496e+00 
2 7 63 63 1.929311279205458085e+00 
2 7 64 64 3.860881463549210579e+00 
2 7 65 65 2.053692999031846433e+00 
2 7 66 66 2.074165159904337141e+00 
2 7 67 67 1.960792353277549305e+00 
2 7 68 68 2.222252417889807763e+00 
2 7 69 69 2.413102850916204467e+00 
2 7 70 70 2.337137715479225442e+00 
2 7 71 71 1.833946003282065806e+00 
2 7 72 72 2.033337598467466201e+00 
2 7 73 73 1.974341645207484452e+00 
2 7 74 74 3.118744913691503307e+00 
2 7 75 75 1.596160558127625251e+00 
2 7 76 76 1.970292139598794900e+00 
2 7 77 77 2.123262046624261323e+00 
2 7 78 78 2.291850994273451292e+00 
2 7 79 79 5.344826740648617402e+00 
2 7 80 80 1.291011572531598262e+00 


==> anc/altered_P5.dat-s.rounded.pkl <==
csage.modules.vector_rational_dense
unpickle_v1
p0
(csage.structure.factory
generic_factory_unpickle
p1
(csage.structure.factory
lookup_global
p2
(S'FreeModule'
p3
tp4
Rp5
(I7
I1
S'beta3'
p6
tp7
(csage.rings.rational_field
RationalField
p8
(tRp9
I409
I00
Ntp10
(dp11
tp12
Rp13
(lp14
csage.rings.rational
make_rational
p15
(S'5bhss3/92b21g8'
p16
tp17
Rp18
ag15
(S'-g4qq8sl7hvjdbotea58577obelstthjbs7j196j7hsof3fl6tv1vb7fs3kr7sqtb9bropvuhhkuln9a24es2or7eu7pkghe3v81hhjbvelo1vqukjqehh52cjbmrcvmacq6nkkh4vvaop7ds19k6i2ia7ik4dg7up3m02h59rhd5jgp/h8u5jcc2emlbdmfmq23o16r9v2obh1nqadunm7eot1ic4798jj36pqmh2jka7el854qb0f1gvrvo00ms08ceoqe7mcl7lr6hgaguhdll4mq9dmf73mhd7n5an7eg6t4b6rfcjk6k135c9a0ji7iof41updc1s41tauo5to24martgcm0'
p19
tp20
Rp21
ag15
(S'-e4jt1/es4csp'
p22
tp23
Rp24
ag15
(S'-j3rko/k3ksdd'
p25
tp26
Rp27
ag15
(S'-62r2u6p272f0vmc53l3smtaaqaa1n80ehojkqat4ag673h4phduti2ob6uf486hpls6ecl3aq808hsuit4sb97522v8rn1ouf0lu0bsufb329kbdv037riql7q26i9h64dli0hn2jrf5lekvsq6iihvgqegfq990837rr49mt236h5qgf7oir6qj51b/c50gc610s41ii84ums7ekqs0cpj5nu92psn5kufbequs2e5mqv7mnppjqlikfd40h0bf3cji23lqt8gi8di6rmclijhmipfqn38s57cgkjadgtqkesmc4e0nm0iq5kms6k7bvba2gpfa7r3u8ac5uf1ouecq1bqdskn11kbgipp5nik4atdmun9a53k0'
p28
tp29
Rp30
ag15
(S'-46bt1/8c8rpo'
p31
tp32
Rp33
ag15
(S'16fsvvm6u8gh5lsdjem5su081cdate8p9pt091tkjjor2na2c7u2pa1dfuo79s5fenem4np07mughliphjoh7nd29qfvh1ripneu570qdgpi3b6fkduv3k8v8603gc7r1g1gocvstjahsepu62o2bobfchc0pu85/3v8tor5304oqejhdfn3qqogl48e1t6hopckqhbrml902s3f74qbdf1bf1su50785ngvbf2uh6mqr7vq9qrt02guv3c6taio868jghia2jqvq5rl95ojor03kmmrlc4eh20kl9vtcfb75skf62h6lnvj0volbc7p0'
p34
tp35
Rp36
ag15
(S'14j26p/b1p9q3'
p37
tp38
Rp39
ag15
(S'm29pp/6lc6s4'
p40
tp41
Rp42
ag15
(S'81dvp/5f985o'
p43
tp44
Rp45
ag15
(S'h75k4/bn9f5t'
p46
tp47
Rp48
ag15
(S'10r9rp/3c91bb'
p49
tp50
Rp51
ag15
(S'16qnab/biu0qo'
p52
tp53
Rp54
ag15
(S'l4s3b/hj555e'
p55
tp56
Rp57
ag15
(S'-8dc1d/177t8i1'
p58
tp59
Rp60
ag15
(S'1iiruo/56nmcr'
p61
tp62
Rp63
ag15
(S'-icqmj/2lpadn0'
p64
tp65
Rp66
ag15
(S'c6qha/a55d9t'
p67
tp68
Rp69
ag15
(S'1d7lun/20co17'
p70
tp71
Rp72
ag15
(S'-1mjdbv/6mm0dc'
p73
tp74
Rp75
ag15
(S'3m9udl/58d73d'
p76
tp77
Rp78
ag15
(S'kabvjrmbru6314hhd79o3sus152g3e4je3s7qutikeoko2qf0nc6dm09j9lsrs23bkpjd2rr18n2to36531rem7mvha33c3aef4si96pa1rk8mf3vepsoaer8pjq824a412nuu7aosph76upasj53knsmd06a8bm21143/140rs2tmg23eobqu1qcrktjgv8k29bk75js1vq4vjbuf0f3to1fhsjkie0qs8351gr668cfv1t2mo065kq5s7a7d1cm62bbpccd9a68e3678gtmaq8hb08nnjtg7fcfgkaa8h7kuvre3ftgmvfqmeaf29ddrt3vs73l790'
p79
tp80
Rp81
ag15
(S'18bvn4plu7uvrc50m970ie70k1psgh5lj8e6pdi4fls3hdqj4s56v6silp0t860bpluo4elrvn3h09i7esng6ipo1i59n74magnsu5ifp5phab6kda4fasgg903jm9iufhftbajtdaa1ttut6rmr3pr6er2r/s5uohfr9bolf67f6gjgdo4hm4kk0gcrfm3q11rd62lpcua84jpsc4s0mqmdtes2nj9ljdq9ekj41ki8jgkjr1oahkqv2lh7feu1q197f6bd6l59kuit5ibf6juouulp9esujrhbtj5r41fqcvf74nq2d31c0'
p82
tp83
Rp84
ag15
(S'jfh4l/dj9k9l'
p85
tp86
Rp87
ag15
(S'-u6iofqesk8jqptfs5cvbuaks6tgmp16gonsihavqgq7qfti83g0pa0jr4mb6iasu5sf0bq6i30ji27vqpr57h4aq5uvsnumapi61g0mhtsh7uumc9jqcav03niea3927b9fk0srjvj89c51c8bqnfbq5vl65o1lqjecmiiu6cs1fmqv/4r6fhuaft1p8pfpb8k1ivfv2fitr8nf7p9453ve04atalfjj9tjea4ki5883vibcmk8v3bclheg2h75feuj86qcgg74h8s4t12ort2c0fn7b23e6ifofesapfm4u7sqfqc64ticekjrksh0ku6e24ommmi0kslm8p592ncqav69rapp8'
p88
tp89
Rp90
ag15
(S'-n973m/3nl2hp'
p91
tp92
Rp93
ag15
(S'-91ga0/do1vp'
p94
tp95
Rp96
ag15
(S'-5sphjrs69a4oco5rlhpevpjctnsnrmom1fdvv0pkmbdifn1r3t50pu8to6pjf7c8nk764pmmgl553hgoij3r9fan12rd1cq7124v5mhivbbnk4kjm52miq90v2rokrav0s2vu9cqvuuan40vr3p999bfggono1cr4327j3svohts9rcudhpbn93/dc4rgg346caod95p69ojg4quoqs986joe54vvolekjhvf2cklkurtvmvdhrqmioffr032deeoi2uldd99ki861f9l25b1q46ub9eainbst5evhdi9avaturepjb8dd9sj3lbokoq5l95gu0nu1ec320kiudnfj9k3dk8l589v93o60rdlc66la0'
p97
tp98
Rp99
ag15
(S'-2m4375/63a6l8'
p100
tp101
Rp102
ag15
(S'a5g86/m225g5'
p103
tp104
Rp105
ag15
(S'6r23f/er5ps7'
p106
tp107
Rp108
ag15
(S'-7g87tb/21fpl15'
p109
tp110
Rp111
ag15
(S'-1b0c2r/bn6ant'
p112
tp113
Rp114
ag15
(S'-26ph2i/bjj1kj'
p115
tp116
Rp117
ag15
(S'-135ftp/5ojbtp'
p118
tp119
Rp120
ag15
(S'90irh/fo6h8h'
p121
tp122
Rp123
ag15
(S'e9esl/ov83kg'
p124
tp125
Rp126
ag15
(S'11fr048h4ajund6jk4or7elba4406k3kb72o6fu82osi6fnqff4hjd85ga27473r25qrm1erlo7iij1pgimof6ht71rhm8b4efqiabgqh558i2u66td9vq03k05qljbac5d657t9r5hd6ceet7jijen5ffijav8sbn834u3okn/1ss07a0s8tmv7l21nstrpface610snf2lsau99of54isfaajpt432dvad0fttsnjs0pgbi0aatkimlts96j3h1fgahgqjq9684sbmbsp7hb097gf44a9011ng6bhvdnp26778osjpgtjf7geihhtt6jtskf67trufk59lkb130'
p127
tp128
Rp129
ag15
(S'-45ghpibtcah11ckp3qo97tn7jjgoc7k3rs0nfa13b986qqrmmshm65c1jel2qsg5s5hhp051clup2lsvdjcglo9icekhv3o3qq31q0mbr9oiiejeo8134e3pulnveistthio54m73ijikhcg16hudgqltndd4cvvl/ldv407u900imbqd9gd8ije98pkfuth4cnpedtivts9hip4gr6vnp9gue1g9ccgu094n6mh699rnj4c6bnmi46q3n884tqdo2piscumrbrauo9htas591ie51382sgs37ucv1g0rfjg0nbvnk6j9l1pi787i8fpk20'
p130
tp131
Rp132
ag15
(S'-4iu3v/1nkapi7'
p133
tp134
Rp135
ag15
(S'-979hgouvsa1bo7685mh1f2o6t2cpu0eb79pg47e3a268ukp6hk2d47d9fl8rjteb41fnuiorbpv3780ko2o2uoi03aqfqmokfl2uqqmptg4k5g5v7jhqju9r6k0dpbph2nrgh3tklkgapmd81vafu5oja85fjlv6945f/penria0fpoou5dho596d2k35m8b1qbsjm3g0rep6tosb617gk42n2poqtl5570gdqebsk4c50clarktf7ilve06ptco4eblg586sfounpktbcn6fta4q0avvllatenn7bvmnhrekc7hn1kbejdao9e1fjjt6j5ubbt40'
p136
tp137
Rp138
ag15
(S'-3fi5fh/9hsl5b'
p139
tp140
Rp141
ag15
(S'-k2ekc/hfnual'
p142
tp143
Rp144
ag15
(S'402na9/m89o85'
p145
tp146
Rp147
ag15
(S'-1b7701/5tkup7'
p148
tp149
Rp150
ag15
(S'ad1dd/1207un9'
p151
tp152
Rp153
ag15
(S'-1mbbpr/6i2duf'
p154
tp155
Rp156
ag15
(S'-1ldkqb/93eh6p'
p157
tp158
Rp159
ag15
(S'-1emv90/5ja6o1'
p160
tp161
Rp162
ag15
(S'1chfo4/c09q81'
p163
tp164
Rp165
ag15
(S'-1llbvl/17rnq95'
p166
tp167
Rp168
ag15
(S'-28op6r/itcj2v'
p169
tp170
Rp171
ag15
(S'r3h4r/1h8m39'
p172
tp173
Rp174
ag15
(S'-2pb7qo/7mgqdp'
p175
tp176
Rp177
ag15
(S'-3em5d/19t4q4c'
p178
tp179
Rp180
ag15
(S'-iu0mp/1jtio0'
p181
tp182
Rp183
ag15
(S'1ltaim/9bqrr9'
p184
tp185
Rp186
ag15
(S'-21hh2/1p3fvr'
p187
tp188
Rp189
ag15
(S'kkj3j/23ehn4i'
p190
tp191
Rp192
ag15
(S'-1o18i2/7ls2fv'
p193
tp194
Rp195
ag15
(S'-lanqp/3kcgv6'
p196
tp197
Rp198
ag15
(S'-firkr/1s81e9'
p199
tp200
Rp201
ag15
(S'1dl5tu/c9tntp'
p202
tp203
Rp204
ag15
(S'-22td52/80rdsd'
p205
tp206
Rp207
ag15
(S'-36a73o/qj5dkn'
p208
tp209
Rp210
ag15
(S'-kcnab/f4s1s3'
p211
tp212
Rp213
ag15
(S'3qtt6j/1gkd0o'
p214
tp215
Rp216
ag15
(S'-2a3eq/3pkigv'
p217
tp218
Rp219
ag15
(S'135cpi/2v0fbl'
p220
tp221
Rp222
ag15
(S'2vqvgt/4d40sf'
p223
tp224
Rp225
ag15
(S'-1k008g/5e67m5'
p226
tp227
Rp228
ag15
(S'1u4uja/73nv0d'
p229
tp230
Rp231
ag15
(S'2ivv9o/73mvvf'
p232
tp233
Rp234
ag15
(S'oeort/1johcq'
p235
tp236
Rp237
ag15
(S'qg95r/65ch8g'
p238
tp239
Rp240
ag15
(S'-g0tmf/1dhrekm'
p241
tp242
Rp243
ag15
(S'noc16/1hetoh'
p244
tp245
Rp246
ag15
(S'14j4f6/4ohf75'
p247
tp248
Rp249
ag15
(S'1ktadn/c90c12'
p250
tp251
Rp252
ag15
(S'f6mb4o/60hptv'
p253
tp254
Rp255
ag15
(S'28leb8/64akcn'
p256
tp257
Rp258
ag15
(S'-pd2g7/2l3n25'
p259
tp260
Rp261
ag15
(S'2vqvgt/4d40sf'
p262
tp263
Rp264
ag15
(S'utfel/2kqohi'
p265
tp266
Rp267
ag15
(S'qdt7p/30rjj7'
p268
tp269
Rp270
ag15
(S'i8s0n/4833pm'
p271
tp272
Rp273
ag15
(S'53ri1f/aqok9q'
p274
tp275
Rp276
ag15
(S'209vqi/45s8rf'
p277
tp278
Rp279
ag15
(S'-3kc7o/aap4er'
p280
tp281
Rp282
ag15
(S'6fqmn/1g7ivu'
p283
tp284
Rp285
ag15
(S'f04b4/1uh8of'
p286
tp287
Rp288
ag15
(S'51rsea/2aelih'
p289
tp290
Rp291
ag15
(S'-nu0hr/cnpscc'
p292
tp293
Rp294
ag15
(S'-gfj4d/8os5ea'
p295
tp296
Rp297
ag15
(S'elefu/5658e3'
p298
tp299
Rp300
ag15
(S'b2jmb/3tghpb'
p301
tp302
Rp303
ag15
(S'29jlrg/3am2hp'
p304
tp305
Rp306
ag15
(S'3g92s9/52neaf'
p307
tp308
Rp309
ag15
(S'p5uea/35g1jv'
p310
tp311
Rp312
ag15
(S't4pi2/3lf86d'
p313
tp314
Rp315
ag15
(S'-62n2s/h5aegt'
p316
tp317
Rp318
ag15
(S'-ahm1b/tokpgl'
p319
tp320
Rp321
ag15
(S'39ttd3/vvajk'
p322
tp323
Rp324
ag15
(S'-rd5nn/25i0rr'
p325
tp326
Rp327
ag15
(S'-1sdbel/95acmu'
p328
tp329
Rp330
ag15
(S'n494f/ibbbbb'
p331
tp332
Rp333
ag15
(S'-tpbh0/2n0s0l'
p334
tp335
Rp336
ag15
(S'6ig06v/1av03v1'
p337
tp338
Rp339
ag15
(S'56n7mt/eoh46i'
p340
tp341
Rp342
ag15
(S'-rfgrv/7594j8'
p343
tp344
Rp345
ag15
(S'2lnvv5/sjtl0l'
p346
tp347
Rp348
ag15
(S'-34aa5/fpg2n'
p349
tp350
Rp351
ag15
(S'6iodd1/1vjv2g'
p352
tp353
Rp354
ag15
(S'flc81/cdpood'
p355
tp356
Rp357
ag15
(S'-1v07i6/9hsokb'
p358
tp359
Rp360
ag15
(S'd96k9/2mpfj4'
p361
tp362
Rp363
ag15
(S'-43o09b/c0rec4'
p364
tp365
Rp366
ag15
(S'-1i9rur/d3lpjd'
p367
tp368
Rp369
ag15
(S'1ncigg/4svqrf'
p370
tp371
Rp372
ag15
(S'-1772pv/65k3j2'
p373
tp374
Rp375
ag15
(S'19hd3i/drnt4f'
p376
tp377
Rp378
ag15
(S'3gnbj8/1trnq3'
p379
tp380
Rp381
ag15
(S'-1cug81/6ovkk2'
p382
tp383
Rp384
ag15
(S'1tk18m/5chber'
p385
tp386
Rp387
ag15
(S'-18kp1l/8taeed'
p388
tp389
Rp390
ag15
(S'2g1h9e/at58e5'
p391
tp392
Rp393
ag15
(S'-1dngip/8tng8j'
p394
tp395
Rp396
ag15
(S'-14rcgl/6lpt0k'
p397
tp398
Rp399
ag15
(S'15270t/8t832i'
p400
tp401
Rp402
ag15
(S'474me2/2a5dij'
p403
tp404
Rp405
ag15
(S'-1c0h09/9kuoat'
p406
tp407
Rp408
ag15
(S'1kvd8n/4karee'
p409
tp410
Rp411
ag15
(S'-1onbs1/b2do1c'
p412
tp413
Rp414
ag15
(S'33urq4/dk17u9'
p415
tp416
Rp417
ag15
(S'rb1qe/6idl8h'
p418
tp419
Rp420
ag15
(S'-1vaf8g/bfc15p'
p421
tp422
Rp423
ag15
(S'46a6o1/1nb0cb'
p424
tp425
Rp426
ag15
(S'29gcb9/4q74nl'
p427
tp428
Rp429
ag15
(S'-s0tk4/6nv6il'
p430
tp431
Rp432
ag15
(S'-kdr01/9gkdvf'
p433
tp434
Rp435
ag15
(S'-jvarc/31im71'
p436
tp437
Rp438
ag15
(S'1egie1/qdepvn'
p439
tp440
Rp441
ag15
(S'40qtji/1l2p77'
p442
tp443
Rp444
ag15
(S'-lsbdp/a69tjq'
p445
tp446
Rp447
ag15
(S'-n266t/5ho3fj'
p448
tp449
Rp450
ag15
(S'ddhc3/7jutm0'
p451
tp452
Rp453
ag15
(S'-1385cl/5c68aq'
p454
tp455
Rp456
ag15
(S'2sqalg/20mtu3'
p457
tp458
Rp459
ag15
(S'-24clkf/2c6slve'
p460
tp461
Rp462
ag15
(S'-mdf4h/c09668'
p463
tp464
Rp465
ag15
(S'17ociv/dttucg'
p466
tp467
Rp468
ag15
(S'3s8n8n/2mkj68'
p469
tp470
Rp471
ag15
(S'hrsn5/68drdk'
p472
tp473
Rp474
ag15
(S'-1keivd/s32cid'
p475
tp476
Rp477
ag15
(S'5agc42/3jrhbf'
p478
tp479
Rp480
ag15
(S'-1slcsj/a2ntil'
p481
tp482
Rp483
ag15
(S'5agc42/3jrhbf'
p484
tp485
Rp486
ag15
(S'16b90oct4hso1t16hfhvgg5vajrc6rhju805leekop6jc1ao9inulputb6l9k6k03pmrt58diju57e3d1ppctmtehn7ckvqtb6hh/4r5r84em1a9328ljho8mgqdesoo83joad8qn96bn9b901cv9qaoocg5uapf8g6k99f2ln3jrclb29m9p11ctt6tr0edbtf12ouq0'
p487
tp488
Rp489
ag15
(S'd5nam/gj8etl'
p490
tp491
Rp492
ag15
(S'-5dko9q7mabmoqfu77k25krblpq16q588o0hnq0tthur8fbsdnf3phheo5dq0a4qrhvopt8aj58h17rbae7md5nsl3asv04uvbcl5hk3m4jc0otosf5gikrj7ghmbmd680mvck3c8705q8s2n/1lk1d521b0u1geakrs5sj2lf2fluhdrd76iquqik73vdnpfqgtigca0qmbko8njgomd9ss4bgiqtduh8j57cesn9hk9ue9gl1mul51glu3b04jo28e273csk7khm4c9oa6hqr0k1oeq7o15e0'
p493
tp494
Rp495
ag15
(S'1j779t/ctu7oi'
p496
tp497
Rp498
ag15
(S'1oe28m/e82enl'
p499
tp500
Rp501
ag15
(S'-fs9ji/1t5ff2t'
p502
tp503
Rp504
ag15
(S'-bcpkn/1bsrko8'
p505
tp506
Rp507
ag15
(S'e45ik/6gbncd'
p508
tp509
Rp510
ag15
(S'19g8r3/j42lah'
p511
tp512
Rp513
ag15
(S'-2aioq1/74ees8'
p514
tp515
Rp516
ag15
(S'-au4fl/9i8qh4'
p517
tp518
Rp519
ag15
(S'e5449/3s4p1n'
p520
tp521
Rp522
ag15
(S'15abkj/a77gds'
p523
tp524
Rp525
ag15
(S'9haethc6d4gkogn8p/2401dqtt8o6egnl1p8'
p526
tp527
Rp528
ag15
(S'-aqpv9s4h6jden3833f7c1rn4hdk97i1fot5ii174io07lp3cm8nkvhdvfp/9ohis7sb7bgur45k4msj7keou41kgn0g1kg9knpcdobvh7k30e71oa83o5o'
p529
tp530
Rp531
ag15
(S'-11cu4n/d8qc35'
p532
tp533
Rp534
ag15
(S'-h13cu/6oke7j'
p535
tp536
Rp537
ag15
(S'-1ed8ni/l1t3ev'
p538
tp539
Rp540
ag15
(S'-1h351g/m8s2vf'
p541
tp542
Rp543
ag15
(S'-hd3kh/6c5j17'
p544
tp545
Rp546
ag15
(S'-pouqd/9eaq83'
p547
tp548
Rp549
ag15
(S'-h26e66rmvutiva7gll8ii9bcth76vj09ise6taudbug7in1qm7lbo300go1fsvl2i6kcscflnju5gbv2fc6jcapsrugmi01e74039t6gp/4rgp3okhn9uhbtqr97mduhr38cf42vfpun89of8aluuevklh683bikufp0d42s0bd163vuso4ei9b01j6o8plntrp57p2ud25tdh2jfmf0'
p550
tp551
Rp552
ag15
(S'-v42pg/6r3ivh'
p553
tp554
Rp555
ag15
(S'-1kc03p/lg3pln'
p556
tp557
Rp558
ag15
(S'-n3lkj/9fm2be'
p559
tp560
Rp561
ag15
(S'1bhokqaq67meavr1jn0eon17ovl6q1s4rumcsamv7cj3uosb3jjgavrbst5q3h7ack8rls5fd9ou0ms1l9rni7mn2dnfir0ajonmln232n77u451/1j3veikkc2knr4geulcm1omt4dlhtqk9lh8l9p585g2cu805mrg40e8cjj8no1vrr5rlvcibr7inu0u28o46dgjjpleijo6b8cpdipl8dv7l9ihf'
p562
tp563
Rp564
ag15
(S'1msdvl/41h7eq'
p565
tp566
Rp567
ag15
(S'82oq6i/j2mtmj'
p568
tp569
Rp570
ag15
(S'-gjl9d/91qb7v'
p571
tp572
Rp573
ag15
(S'-6ln953/3kg87ta'
p574
tp575
Rp576
ag15
(S'8p049/12kvc1'
p577
tp578
Rp579
ag15
(S'otao8/32alof'
p580
tp581
Rp582
ag15
(S'-1v3hab/50nfeg'
p583
tp584
Rp585
ag15
(S'1d6eo7/6855lu'
p586
tp587
Rp588
ag15
(S'12di0l/3q96go'
p589
tp590
Rp591
ag15
(S'12q0dt/3rldra'
p592
tp593
Rp594
ag15
(S'ecsi3b/5lg9u8'
p595
tp596
Rp597
ag15
(S'-2mae7n/obv3vo'
p598
tp599
Rp600
ag15
(S'-ch4mv/3sqbcp'
p601
tp602
Rp603
ag15
(S'-us5dd/dk86bt'
p604
tp605
Rp606
ag15
(S'bduju/28r2v3'
p607
tp608
Rp609
ag15
(S'45egh9/8fi9r0'
p610
tp611
Rp612
ag15
(S'-5035pe/erg9nn'
p613
tp614
Rp615
ag15
(S'26b72c/aoen41'
p616
tp617
Rp618
ag15
(S'2juec0/83a3ed'
p619
tp620
Rp621
ag15
(S'36vnd7/4js0th'
p622
tp623
Rp624
ag15
(S'c55io/4p8ft'
p625
tp626
Rp627
ag15
(S'-laklp/9dbv3o'
p628
tp629
Rp630
ag15
(S'-s3djp/8nrrvm'
p631
tp632
Rp633
ag15
(S'92ca4h/iete4u'
p634
tp635
Rp636
ag15
(S'20j4tg/crff1f'
p637
tp638
Rp639
ag15
(S'-4edls9/d70n8n'
p640
tp641
Rp642
ag15
(S'6buhv/v6k6g'
p643
tp644
Rp645
ag15
(S'19bkl8/1rcftf'
p646
tp647
Rp648
ag15
(S'1bocmb/475krd'
p649
tp650
Rp651
ag15
(S'3vgnkf/30bdkk'
p652
tp653
Rp654
ag15
(S'-vv4hd/7631ik'
p655
tp656
Rp657
ag15
(S'c3913/gcm6hc'
p658
tp659
Rp660
ag15
(S'-28j42m/f26d9b'
p661
tp662
Rp663
ag15
(S'780m7/1g03n0'
p664
tp665
Rp666
ag15
(S'14dcso/dnjb9d'
p667
tp668
Rp669
ag15
(S'-2gseja/ksp6gp'
p670
tp671
Rp672
ag15
(S'-44cev/g3n2m'
p673
tp674
Rp675
ag15
(S'3bg8v5/2h7foo'
p676
tp677
Rp678
ag15
(S'-1l8vls/b1sm4v'
p679
tp680
Rp681
ag15
(S'8td9g/c2ls5f'
p682
tp683
Rp684
ag15
(S'1ii6v4/aepgrn'
p685
tp686
Rp687
ag15
(S'lsul4/88d43p'
p688
tp689
Rp690
ag15
(S'-38kjgs/cnkedn'
p691
tp692
Rp693
ag15
(S'-978qs/2c9aeb'
p694
tp695
Rp696
ag15
(S'5mqfs4/2udf1b'
p697
tp698
Rp699
ag15
(S'-1c9468/9hciph'
p700
tp701
Rp702
ag15
(S'-14erjn/b9arnf'
p703
tp704
Rp705
ag15
(S'hhr77/340c39'
p706
tp707
Rp708
ag15
(S'mnn0l/1k10mt'
p709
tp710
Rp711
ag15
(S'e0288/9cscbl'
p712
tp713
Rp714
ag15
(S'3fbnkf/1pgfd1'
p715
tp716
Rp717
ag15
(S'-oqstd/7m4vjh'
p718
tp719
Rp720
ag15
(S'19ejc9/7c4gqg'
p721
tp722
Rp723
ag15
(S'e02ge/9cshrj'
p724
tp725
Rp726
ag15
(S'18ljeu/2t22ih'
p727
tp728
Rp729
ag15
(S'1dfmtp/1apgle'
p730
tp731
Rp732
ag15
(S'1jb733/8n4g8n'
p733
tp734
Rp735
ag15
(S'-1rhdlu/7stspp'
p736
tp737
Rp738
ag15
(S'-1bocdh/5psip5'
p739
tp740
Rp741
ag15
(S'2k977p/437avh'
p742
tp743
Rp744
ag15
(S'1i8if7/7fbjcr'
p745
tp746
Rp747
ag15
(S'1o6n2e/8bl0jf'
p748
tp749
Rp750
ag15
(S'25ea9j/10d28v'
p751
tp752
Rp753
ag15
(S'25eanj/t8ukf6'
p754
tp755
Rp756
ag15
(S'25ea9j/10d28v'
p757
tp758
Rp759
ag15
(S'25oust/1envpg'
p760
tp761
Rp762
ag15
(S'-235kqp/84kf9q'
p763
tp764
Rp765
ag15
(S'-bi58g/1cs6mh'
p766
tp767
Rp768
ag15
(S'-1kdkf3/c1kq96'
p769
tp770
Rp771
ag15
(S'-tujsh/6sblo2'
p772
tp773
Rp774
ag15
(S'jkbu4/16v145'
p775
tp776
Rp777
ag15
(S'27dhdh/4dnoi0'
p778
tp779
Rp780
ag15
(S'-2jtgt3/5edmes'
p781
tp782
Rp783
ag15
(S'-2jtgt3/5edmes'
p784
tp785
Rp786
ag15
(S'-4uc3vg/5k2ter'
p787
tp788
Rp789
ag15
(S'2rkab8/6fppfd'
p790
tp791
Rp792
ag15
(S'qhv34/1s7gtv'
p793
tp794
Rp795
ag15
(S'2n43oj/2ldblk'
p796
tp797
Rp798
ag15
(S'-1posi5/3ujnl3'
p799
tp800
Rp801
ag15
(S'-7fas6/6jhjkh'
p802
tp803
Rp804
ag15
(S'nu2ap/1jjhefm'
p805
tp806
Rp807
ag15
(S'-uktr8/1moadf'
p808
tp809
Rp810
ag15
(S'-53mih/kkma34'
p811
tp812
Rp813
ag15
(S'u31eb/2vrh4c'
p814
tp815
Rp816
ag15
(S'-39f9v2/74hq1j'
p817
tp818
Rp819
ag15
(S'5dad1/embl00'
p820
tp821
Rp822
ag15
(S'-d703q/2rrqrd'
p823
tp824
Rp825
ag15
(S'-lca5l/40vhjj'
p826
tp827
Rp828
ag15
(S'437r61/40lbu6'
p829
tp830
Rp831
ag15
(S'fs5t4/127ic9t'
p832
tp833
Rp834
ag15
(S'-1ap952/15q9iht'
p835
tp836
Rp837
ag15
(S'-9vej3/18997ve'
p838
tp839
Rp840
ag15
(S'-2mqnk2/4r3srh'
p841
tp842
Rp843
ag15
(S'-3id6v3/7ntajo'
p844
tp845
Rp846
ag15
(S'3d4b3k/arjvet'
p847
tp848
Rp849
ag15
(S'huemd/1gmubjn'
p850
tp851
Rp852
ag15
(S'-p3gc3/4nefea'
p853
tp854
Rp855
ag15
(S'-nnsuc/5518m5'
p856
tp857
Rp858
ag15
(S'4uk2g1/244c26'
p859
tp860
Rp861
ag15
(S'13iast/37glcq'
p862
tp863
Rp864
ag15
(S'-gckta/brtnct'
p865
tp866
Rp867
ag15
(S'-7eb10j/14neco7'
p868
tp869
Rp870
ag15
(S'1gu52a/2ohvg1'
p871
tp872
Rp873
ag15
(S'6v0e5/71e7mb2'
p874
tp875
Rp876
ag15
(S'2j609f/4jmolt'
p877
tp878
Rp879
ag15
(S'ppn68/ikp86v'
p880
tp881
Rp882
ag15
(S'-ij2kr/8qg64l'
p883
tp884
Rp885
ag15
(S'3hk8kb/1gptge'
p886
tp887
Rp888
ag15
(S'-35bok9/fjtbqu'
p889
tp890
Rp891
ag15
(S'-itsdf/dmo5cn'
p892
tp893
Rp894
ag15
(S'4k1r9/4llg2f2'
p895
tp896
Rp897
ag15
(S'43kb2p/7e69fd'
p898
tp899
Rp900
ag15
(S'1fo14v/2kp7oj'
p901
tp902
Rp903
ag15
(S'-so89n/dks3eg'
p904
tp905
Rp906
ag15
(S'14egve/qb3bqt'
p907
tp908
Rp909
ag15
(S'2rtpn1/1a6258'
p910
tp911
Rp912
ag15
(S'-11i4dl/4l05hn'
p913
tp914
Rp915
ag15
(S'ka1pa/f3d2d3'
p916
tp917
Rp918
ag15
(S'15c8l7/gbem90'
p919
tp920
Rp921
ag15
(S'-46qojl/luvlb3'
p922
tp923
Rp924
ag15
(S'20uoqb/e76139'
p925
tp926
Rp927
ag15
(S'ca5fa/24snp7'
p928
tp929
Rp930
ag15
(S'2hhbdh/15dfve'
p931
tp932
Rp933
ag15
(S'ia5kl/80fsjd'
p934
tp935
Rp936
ag15
(S'hua37/db2mvn'
p937
tp938
Rp939
ag15
(S'-16lcrf/69jbsh'
p940
tp941
Rp942
ag15
(S'uooel/5c44ll'
p943
tp944
Rp945
ag15
(S'1noqf7/c6qain'
p946
tp947
Rp948
ag15
(S'1o0cti/sougb'
p949
tp950
Rp951
ag15
(S'-33vlr1/2osm4p'
p952
tp953
Rp954
ag15
(S'2i0vsp/4citro'
p955
tp956
Rp957
ag15
(S'1fv763/coiedk'
p958
tp959
Rp960
ag15
(S'-k9qft/3ldnlj'
p961
tp962
Rp963
ag15
(S'41cc1p/22fbk2'
p964
tp965
Rp966
ag15
(S'10e9qm/1njh4f'
p967
tp968
Rp969
ag15
(S'-29gotb/d95aq6'
p970
tp971
Rp972
ag15
(S'1kedr1/dum1ng'
p973
tp974
Rp975
ag15
(S'ris13q/d7t6cr'
p976
tp977
Rp978
ag15
(S'-166fv1/4jg761'
p979
tp980
Rp981
ag15
(S'-1bs3sf/59dfo2'
p982
tp983
Rp984
ag15
(S'4e9gn2/2hhr2l'
p985
tp986
Rp987
ag15
(S'tra5p/927bg1'
p988
tp989
Rp990
ag15
(S'207o5f/14q83v'
p991
tp992
Rp993
ag15
(S'5a7dhj/8ar9ml'
p994
tp995
Rp996
ag15
(S'ota4b/3h5vuo'
p997
tp998
Rp999
ag15
(S'22cpk9/9dkd27'
p1000
tp1001
Rp1002
ag15
(S'qdge4/3o0u7t'
p1003
tp1004
Rp1005
ag15
(S'11ufv1/4q7llm'
p1006
tp1007
Rp1008
ag15
(S'11ufv1/4q7llm'
p1009
tp1010
Rp1011
ag15
(S'1pbjpj/84inb9'
p1012
tp1013
Rp1014
ag15
(S'-1of6re/csms6b'
p1015
tp1016
Rp1017
ag15
(S'-c7lk5/2pea33'
p1018
tp1019
Rp1020
ag15
(S'-1861pr/95maha'
p1021
tp1022
Rp1023
ag15
(S'8anbb0/75kr5v'
p1024
tp1025
Rp1026
ag15
(S'h5orj/80e93u'
p1027
tp1028
Rp1029
ag15
(S'-8rnh8/j1nfp7'
p1030
tp1031
Rp1032
ag15
(S'1alpid/eokahk'
p1033
tp1034
Rp1035
ag15
(S'1b0d51/es9qud'
p1036
tp1037
Rp1038
ag15
(S'1ectsq/crr439'
p1039
tp1040
Rp1041
ag15
(S'-m2oh1/4lpbjn'
p1042
tp1043
Rp1044
ag15
(S'-aag1v/q367g6'
p1045
tp1046
Rp1047
ag15
(S'-43cuk5/102hna9'
p1048
tp1049
Rp1050
ag15
(S'22pnk3/1pgi7n'
p1051
tp1052
Rp1053
ag15
(S'19smtl/efuiam'
p1054
tp1055
Rp1056
ag15
(S'-8e5b1/i4idou'
p1057
tp1058
Rp1059
ag15
(S'1ca7ar/c9b3cc'
p1060
tp1061
Rp1062
ag15
(S'1ashlh/eqv3h1'
p1063
tp1064
Rp1065
ag15
(S'-2k8p6/hrhs9'
p1066
tp1067
Rp1068
ag15
(S'-l32mb/54prc3'
p1069
tp1070
Rp1071
ag15
(S'-6bk15/g2ib4d'
p1072
tp1073
Rp1074
ag15
(S'3j1vma/3324uf'
p1075
tp1076
Rp1077
ag15
(S'187qc7/b55ned'
p1078
tp1079
Rp1080
ag15
(S'a02us/4l9sb7'
p1081
tp1082
Rp1083
ag15
(S'1a5coh/eiun0p'
p1084
tp1085
Rp1086
ag15
(S'-cqrdb/10e85m8'
p1087
tp1088
Rp1089
ag15
(S'-e5u5f/306lus'
p1090
tp1091
Rp1092
ag15
(S'-1dumfl/b71atc'
p1093
tp1094
Rp1095
ag15
(S'2uc5c7/2h8akn'
p1096
tp1097
Rp1098
ag15
(S'1ba1rp/evklfr'
p1099
tp1100
Rp1101
ag15
(S'81c37/3o1ont'
p1102
tp1103
Rp1104
ag15
(S'-bm92m/thqm0l'
p1105
tp1106
Rp1107
ag15
(S'-1dumfl/b71atc'
p1108
tp1109
Rp1110
ag15
(S'-jefnr/43tpne'
p1111
tp1112
Rp1113
ag15
(S'2giug5/25cee7'
p1114
tp1115
Rp1116
ag15
(S'-qe53/1oqbbv'
p1117
tp1118
Rp1119
ag15
(S'-nuns1/5r5tp2'
p1120
tp1121
Rp1122
ag15
(S'-e5u5f/306lus'
p1123
tp1124
Rp1125
ag15
(S'-qnj17/23i466d'
p1126
tp1127
Rp1128
ag15
(S'3umrq5/3d36c6'
p1129
tp1130
Rp1131
ag15
(S'-1no5t3/dji9pt'
p1132
tp1133
Rp1134
ag15
(S'-bhalj/t5ac5c'
p1135
tp1136
Rp1137
ag15
(S'-1lm1v9/bc4273'
p1138
tp1139
Rp1140
ag15
(S'25u5mo/56uurj'
p1141
tp1142
Rp1143
ag15
(S'-obmpt/7eti65'
p1144
tp1145
Rp1146
ag15
(S'-1c1udh/dg1e5h'
p1147
tp1148
Rp1149
ag15
(S'2su8pn/6ts5de'
p1150
tp1151
Rp1152
ag15
(S'-esn21/4i2hc2'
p1153
tp1154
Rp1155
ag15
(S'1iq70f/3pa35r'
p1156
tp1157
Rp1158
ag15
(S'13tm9s/c342nb'
p1159
tp1160
Rp1161
ag15
(S'-163u4r/cete0k'
p1162
tp1163
Rp1164
ag15
(S'-9031r/8b1vqk'
p1165
tp1166
Rp1167
ag15
(S'-fr1o6/6v3pnt'
p1168
tp1169
Rp1170
ag15
(S'je9m1/4dk8jp'
p1171
tp1172
Rp1173
ag15
(S'-p0fg9/afo2s5'
p1174
tp1175
Rp1176
ag15
(S'-pt4qi/7816rb'
p1177
tp1178
Rp1179
ag15
(S'5dum87/bcdols'
p1180
tp1181
Rp1182
ag15
(S'-13s30v/9n7rm0'
p1183
tp1184
Rp1185
ag15
(S'ktnku/89h8d5'
p1186
tp1187
Rp1188
ag15
(S'-urk2n/102fluu'
p1189
tp1190
Rp1191
ag15
(S'cs4ei/khh9ab'
p1192
tp1193
Rp1194
ag15
(S'fbjhe/81g985'
p1195
tp1196
Rp1197
ag15
(S'1v487l/a6c2gq'
p1198
tp1199
Rp1200
ag15
(S'3p4ou/mg6mef'
p1201
tp1202
Rp1203
ag15
(S'-im84v/fbphgi'
p1204
tp1205
Rp1206
ag15
(S'-19ag6l/988ee2'
p1207
tp1208
Rp1209
ag15
(S'-4canf/g29e8g'
p1210
tp1211
Rp1212
ag15
(S'jtfkt/3isvdp'
p1213
tp1214
Rp1215
ag15
(S'-lr8mv/43b2g5'
p1216
tp1217
Rp1218
ag15
(S'252nfl/2kh2uud'
p1219
tp1220
Rp1221
ag15
(S'-dha9v/f09lte'
p1222
tp1223
Rp1224
ag15
(S'2ns0td/3762er'
p1225
tp1226
Rp1227
ag15
(S'-33a2t3/ammict'
p1228
tp1229
Rp1230
ag15
(S'-1ae9et/1hp81k'
p1231
tp1232
Rp1233
ag15
(S'o9ait/10vtdr'
p1234
tp1235
Rp1236
ag15
(S'1itpf7/3fohdu'
p1237
tp1238
Rp1239
ag15
(S'2fetnv/1fhibc'
p1240
tp1241
Rp1242
aI409
I01
tp1243
Rp1244
.

==> anc/check_P4.sage <==

optimal_value=-192  # What we think is the right solution
load("rounding_exact.sage")

pa = FAProblem("altered_P4.dat-s")

solutionRounded = (2, 46049465833/10000000000, 296205213/9765625, 53950534167/2500000000, 86668871769/5000000000, 9145312787/500000000, -4918199637/250000000, 13590979089/500000000, 3, -23235494271/1000000000, 14409020911/500000000, -5152627489/500000000, 74628867029/500000000)

M = linearToMatrix(3,[2, 4, 0], solutionRounded)

if M[0].is_positive_definite() and M[1].is_positive_definite():
    print "Provided solution is positive definite"


if min(checkSolution(pa.problem, solutionRounded)) == optimal_value:
    print "Solution success"



==> anc/check_P5.sage <==
load('rounding_exact.sage')
file = 'altered_P5.dat-s'
optimal_value = -5


pa = FAProblem("altered_P5.dat-s")

input = open(file+".rounded.pkl",'rb')
solutionRounded = pickle.load(input)
input.close()
x = checkSolution(pa.problem,solutionRounded)
print "if ", min(x), " == ", optimal_value, " then value is good"

print "Test if matrices a positive definite"
print "All answers should be True"
M = linearToMatrixP(pa.problem, solutionRounded)
for mTest in M:
    print mTest.is_positive_definite()

print "Check complete"

#    mineig = min(mTest.eigenvalues())


==> anc/check_P6.sage <==
load('rounding_exact.sage')
file = 'altered_P6.dat-s'
optimal_value = -720
 
pa = FAProblem("altered_P6.dat-s")

input = open(file+".rounded.pkl",'rb')
solutionRounded = pickle.load(input)
input.close()
x = checkSolution(pa.problem,solutionRounded)
print "if ", min(x), " == ", optimal_value, " then value is good"

print "Test if matrices a positive definite"
print "All answers should be True"
M = linearToMatrixP(pa.problem, solutionRounded)
for mTest in M:
    print mTest.is_positive_definite()

print "Check complete"

#    mineig = min(mTest.eigenvalues())


==> anc/flag.cpp <==
/* 
License:
You are free to reuse any part of the program as long as you
 - Keep this notice with it.
 - If you use it in any of your research that will be made public,
   you also release the derived work from this file to make your
   result reproducible by audience.


This is a 'simple' flag algebra program for generating SDPs.
- This version does NOT support additional linear constraints or exploring solution.
 
Use:
 Write Makefile in a sibdirecotry that looks like:

CFLAGS= -DG_COLORED_EDGES=2 
SRC=../flag.cpp  
 
 -include ../Makefile.include

And compile. Different targets are available. 

 
Files and file formats:
 
 Problem:
    min/max c_1xG_1 + c_2xG_2 + c_3xG_3
 subject to
    c_4xG_4 + c_5xG_5 + c_6 \geq 0
    c_7xG_7 + c_8xG_8 + c_9 \geq 0
 
 Objective file: (F_edges2__objective.txt)
   c_1 G_1
   c_2 G_2
   c_3 G_3
 0
   c_6
   c_4 G_5
   c_5 G_5
 0
   c_9
   c_7 G_7
   c_8 G_8
 0
 Optional program description (that does not start with a number)

See the the beginning for different defines for compilation.
 
Features: 
  * Many parts of the program use OpenMP. You will experience a significant speedup when running
    the program on a multicore, shared memory machine
  * The whole thing is in one file because we hope that compiler might do some interprocedural optimization
*/

#include <iostream>
#include <fstream>
#include <sstream>
#include <istream>
#include <iterator>
#include <vector>
#include <vector>
#include <utility>
#include <assert.h>
#include <cstring>
#include <algorithm>
#include <cstdarg>
#include <cstdlib>
#include <cmath>
#include <limits> 
#include <unistd.h>
#include <iomanip>  

using namespace std;


/*

// Main settings
 
#define G_COLORED_VERTICES        //=x     number of possible colors for vertices. Using colors (1..x)
#define G_COLORED_VERTICES_BLIND  //       vertex color-blind version     
#define G_COLORED_EDGES           //=x     2-edges have x colors (1...x)
#define G_COLORED_EDGES_BLIND     //       partial edge color blind. Reads permutations of colors from a file
#define G_ORIENTED_EDGES          //       1 is not flipped but all other colors have version with +,- for orientations. i.e, 1 can be used in place of non-edge
#define G_ORIENTED_EDGES_BLIND    //       the actuall orientation does not matter anc may be flipped
#define G_3EDGES                  //       enable 3-edges
#define G_COLORED_3EDGES          //=x     3-edges have colors (1..x)
#define G_COLORED_3EDGES_BLIND    //       permutations of colorings for 3-edges is loaded from a file
#define G_COLORED_3EDGES_PRINT_HUMAN // human friendly output for 3-edges (costs more hardddrive space)
#define G_4EDGES                  //       enable 4-edges
 
#define G_ORDERED_VERTICES        // not working - usefull for permutations
 
#define G_USE_BABER_EQUATIONS     //       enables baber's equations.
 
#define G_TOURNAMENT             // define use as a tournament -  in that case color 1 is skipped when generating graphs. Like forbodding color 1 but more effective

#define G_USE_FIRST_EDGE_COLOR_FOR_BLOWUP_ONLY // If the program is working with blow-up, it is more effective to generate the small graphs and then do
                                               // blow-ups. The color used for blowing-up will be color 1. Faster than using forbidden subgraphs.
#define USE_COUNT_INSTEAD_OF_DENSITY_IN_OBJECTIVE // When computing the density for objective function, it uses count instead of density. 
                                 // Usefull if you are shooting for exact result and want the SDP to have integers in the input. Alternatively, same could be
                                 // achieved by properly changing the objective function but it gives chance for rounding errors
#define G_USE_PERMITTED_SUBFLAGS // If the number of forbidden subflags of some size is too big, you may enumerate permitted subflags of some size in addition
                                  // to forbidden subflags
#define WRITE_INTEGER_DENSITIES_FOR_LINEAR_CONSTRAINTS  // it will modify the linear constraints by multiplying them by some constant and hope the numbers
                                  // from linear constraints that appear in the sdp will be integers

 
// Tweaks - maybe not used

#define G_REMOVE_DUPLICATES_WHILE_LOADING_FLAGS     // Usefull when loading some 'dirty' input
#define G_CHECK_FOR_FORBIDDEN_WHILE_LOADING_FLAGS   //
#define G_EARLY_FORBIDDEN_TEST_IN_GENERATING  // when coloring edges, test for forbidden graphs after every subgraph 0...x is entirely colored
#define G_FLAG_PRODUCTS_SLOW_LOW_MEMORY       // really slow, dont do this
#define G_USE_LEXMIN_FOR_ISOMORPHISM     // there was an attempt to do this but it does not work fast


#define G_DISABLE_MAIN
 */


#ifndef V
#define V      11  // Maximum number of vertices of flags. If you know you need smaller, use smaller - will be faster and less memory consuming
#endif

#define G_NOT_ALL_FLAGS_USED // Some extra warnings if there are unexpected flags. This should be enabled

#define G_USING_ZERO_AS_ANY_COLOR // If something has color 0, it is considered to have anycolor or being uncolored. Usefull when trying to find extensions of some graph

#define G_BE_BRAVE_AND_IGNORE_SAFETY_ASSERTS // Will be slower, but if not defined. But if you don't trust the program, comment it :-)

#ifndef G_ORDERED_VERTICES
#define USE_REDUCED_TYPES // 4 4 1:123  and 4 4 1:234 are considered redundant and only one is used. This you want to have on. Not having it is stupid unless you have ordered vertices
#endif

#define MAX_FLAG_TYPES  300000 // Just a constant - raise if neded - means different theta


#define DISABLE_UNLABELED_PRODUCTS  // TODO!!



#ifdef G_ORIENTED_EDGES
#ifndef G_COLORED_EDGES
#error Oriented edges only work if normal edges are set up
#endif
#endif


// Copy to +1 counterparts.... to make life easier
#ifdef G_COLORED_VERTICES
#define COLORS_VERTICES (G_COLORED_VERTICES+1)
#endif
#ifdef G_COLORED_EDGES
#define COLORS_EDGES (G_COLORED_EDGES+1)
#endif
#ifdef G_COLORED_3EDGES
#define COLORS_3EDGES (G_COLORED_3EDGES+1)
#endif


#ifndef G_BLOW_UP_COLOR_EDGES
#define G_BLOW_UP_COLOR_EDGES  1
#endif

#ifndef G_BLOW_UP_COLOR_3EDGES
#define G_BLOW_UP_COLOR_3EDGES 1
#endif

#ifndef G_BLOW_UP_COLOR_4EDGES
#define G_BLOW_UP_COLOR_4EDGES 1
#endif


#ifdef G_COLORED_EDGES_BLIND
vector<vector<int> > g_allowed_edgecolor_permutations;  // permutations of colors of edges
#endif

#ifdef G_COLORED_3EDGES_BLIND
vector<vector<int> > g_allowed_3edgecolor_permutations;  // permutations of colors of 3-edges
#endif


#ifdef G_COLORED_VERTICES_BLIND
vector<vector<int> > g_allowed_vertexcolor_permutations;  // permutations of colors of 3-edges
#endif


// This is the main class that holds a flag. 
class flag
{
public:
    flag()
    {
		m_Theta = 0;
		m_vertices = 0;
#ifdef G_ORDERED_VERTICES
        m_labeled_vertices_cnt = 0;
        for(int v = 0; v < V; v++)
        {
            m_labeled[v] = false;
        }
        update_labeledvector();
#endif
    }
    
    virtual ~flag()
    {
        
    }
    
    
    
#ifdef G_ORDERED_VERTICES
    void update_labeledvector()
    {
        int i = 0;
        for (int v = 0; v < m_vertices; v++)
        {
            if (m_labeled[v]) m_labeled_vector[i++] = v;
        }
        assert(i == m_labeled_vertices_cnt);
    }
    
    void set_labeled(const int v)
    {
        assert(v < m_vertices);
        if (is_labeled(v)) return;
        m_labeled[v] = true;
        m_Theta = m_Theta | (1 << v);
        m_labeled_vertices_cnt++;
        update_labeledvector();
    }
    
    void clear_labeled(const int v)
    {
        assert(v < m_vertices);
        if (!is_labeled(v)) return;
        m_labeled[v] = false;
        m_Theta = m_Theta & (~(1 << v));
        m_labeled_vertices_cnt--;
        update_labeledvector();
    }
#endif    
    
    void make_all_vertices_labeled()
    {
#ifdef G_ORDERED_VERTICES
        set_Theta(~(0xFFFFFFFF << m_vertices));
#else
        m_Theta = m_vertices;
#endif
    }
    
    bool is_labeled(const int v) const
    {
        assert(v < m_vertices);
#ifdef G_ORDERED_VERTICES
        return m_labeled[v];
#else
        return  v < m_Theta;
#endif
    }
    
    // returns the number of labeled vertices
    int labeled_vertices_cnt() const
    {
#ifdef G_ORDERED_VERTICES
        return m_labeled_vertices_cnt;
#else
        return m_Theta;
#endif
    }    

    
    // First m_Theta vertices are considered labeled in that order
    void set_Theta(int Theta)
    {
        // if !G_ORDERED_VERTICES, then the labeled vertices are first. Not true for ordered.
#ifndef G_ORDERED_VERTICES
        assert(Theta <= m_vertices);
        m_Theta = Theta;
#else
        m_Theta = 0;
        m_labeled_vertices_cnt = 0;
        for (int v = 0; v < m_vertices; v++)
            if (Theta & (1<<v))
            {
                m_Theta = m_Theta | (1 << v);
                m_labeled[v] = true;
                m_labeled_vertices_cnt++;
            }
            else m_labeled[v] = false;
        update_labeledvector();
#endif
    }
    
	
    int get_Theta()
    {
        return m_Theta;
    }
    
    void set_vertices_and_Theta(int vertices, int Theta)
    {
        set_vertices(vertices);
        set_Theta(Theta);
    }
	
	
    // set the nymber of vertices and clears the graph
    void set_vertices(int vertices)
    {
        assert(vertices <= V);
        m_vertices = vertices;
#ifdef G_USE_LEXMIN_FOR_ISOMORPHISM                
        m_minlex_signature = "";
#endif
        
#ifdef G_COLORED_VERTICES
		for (int u = 0; u < V; u++)
		{
			m_color_vertex[u] = 0;
		}
		m_colored_vertices[0] = m_vertices;
		for (int c = 1; c < COLORS_VERTICES; c++) m_colored_vertices[c] = 0;
#endif

		
#ifdef G_COLORED_EDGES
        for (int u = 0; u < V; u++)
        {
	        for (int v = 0; v < V; v++)
	        {
	            m_color_edge[u][v] = 0;
	        }
	    }
        
        m_colored_edges[0] = e();
        for (int c = 1; c < COLORS_EDGES; c++)  m_colored_edges[c] = 0;
#endif

#ifdef G_3EDGES
        for (int u1 = 0; u1 < V; u1++)
            for (int u2 = 0; u2 < V; u2++)
                for (int v1 = 0; v1 < V; v1++)
                    m_3edge[u1][u2][v1] = 0;
        m_3edges_cnt = 0;
#endif
        
#ifdef G_COLORED_3EDGES    
        for (int u1 = 0; u1 < V; u1++)
            for (int u2 = 0; u2 < V; u2++)
                for (int v1 = 0; v1 < V; v1++)
                    m_colored_3edge[u1][u2][v1] = 0;
        m_colored_3edges[0] = e3();
        for (int c = 1; c < COLORS_3EDGES; c++)  m_colored_3edges[c] = 0;
#endif       
        
#ifdef G_4EDGES
        for (int u1 = 0; u1 < V; u1++)
            for (int u2 = 0; u2 < V; u2++)
                for (int v1 = 0; v1 < V; v1++)
                    for (int v2 = 0; v2 < V; v2++)
                        m_4edge[u1][u2][v1][v2] = 0;
        m_4edges_cnt = 0;
#endif
    }



#ifdef G_COLORED_VERTICES
    void color_vertex(int u, int color)
    {
        assert(u < m_vertices);
        assert(color >= 0);
        assert(color < COLORS_VERTICES);
        
        m_colored_vertices[m_color_vertex[u]]--;
        
        m_color_vertex[u] = color;
        
        m_colored_vertices[color]++;
        
#ifdef G_USE_LEXMIN_FOR_ISOMORPHISM 
        m_minlex_signature.clear();
#endif      
    }
#endif
    

#ifdef G_COLORED_EDGES
    void color_edge(int u, int v, int color)
    {
#ifdef G_ORIENTED_EDGES
        if (color < 0)
        {
            color_edge(v, u, -color);
            return;
        }        
#endif
    	assert(u != v);
    	assert(u < m_vertices);
    	assert(color >= 0);
        assert(color < COLORS_EDGES);
        
    	int old_color = m_color_edge[u][v];
#ifdef G_ORIENTED_EDGES
        if (old_color < 0) old_color = -old_color;        
#endif        
        
    	m_colored_edges[old_color]--;
    	
#ifdef G_ORIENTED_EDGES
        if (color != 1)   // 1 is not oriented....
        {
            m_color_edge[u][v] =  color;
            m_color_edge[v][u] = -color;
        }
        else
        {
            m_color_edge[u][v] = m_color_edge[v][u] = color;
        }
#else
        m_color_edge[u][v] = m_color_edge[v][u] = color;
#endif
    	
    	m_colored_edges[color]++;

#ifdef G_USE_LEXMIN_FOR_ISOMORPHISM 
        m_minlex_signature.clear();
#endif
    }
#endif
    
    
#ifdef G_3EDGES
    void set_3edge(int x, int y, int z, int state)
    {
        assert (x < m_vertices);
        assert (y < m_vertices);
        assert (z < m_vertices);
        
        if (m_3edge[x][y][z] == state) return;
        m_3edge[x][y][z] = state;
        m_3edge[x][z][y] = state;
        m_3edge[y][x][z] = state;
        m_3edge[y][z][x] = state;
        m_3edge[z][x][y] = state;
        m_3edge[z][y][x] = state;
        if (state == 1) m_3edges_cnt++;
        else m_3edges_cnt--;
        
#ifdef G_USE_LEXMIN_FOR_ISOMORPHISM 
        m_minlex_signature.clear();
#endif      
    }
#endif 
    
#ifdef G_COLORED_3EDGES
    void color_3edge(int x, int y, int z, int color)
    {
        
        assert (x < m_vertices);
        assert (y < m_vertices);
        assert (z < m_vertices);
        assert(color >= 0);
        assert(color < COLORS_3EDGES);
        assert (x != y);
        assert (x != z);
        assert (z != y);
        
        if (m_colored_3edge[x][y][z] == color) return;
        m_colored_3edges[m_colored_3edge[x][y][z]]--;
        
        m_colored_3edge[x][y][z] = color;
        m_colored_3edge[x][z][y] = color;
        m_colored_3edge[y][x][z] = color;
        m_colored_3edge[y][z][x] = color;
        m_colored_3edge[z][x][y] = color;
        m_colored_3edge[z][y][x] = color;
        m_colored_3edges[color]++;
        
#ifdef G_USE_LEXMIN_FOR_ISOMORPHISM 
        m_minlex_signature.clear();
#endif     
    }
#endif        
 
#ifdef G_4EDGES
    void set_4edge(int x, int y, int z, int w, int state)
    {
        assert (x < m_vertices);
        assert (y < m_vertices);
        assert (z < m_vertices);
        assert (w < m_vertices);
        
        if (m_4edge[x][y][z][w] == state) return;        
        m_4edge[x][y][z][w] = state;
        m_4edge[x][z][y][w] = state;
        m_4edge[y][x][z][w] = state;
        m_4edge[y][z][x][w] = state;
        m_4edge[z][x][y][w] = state;
        m_4edge[z][y][x][w] = state;
        m_4edge[x][y][w][z] = state;
        m_4edge[x][z][w][y] = state;
        m_4edge[y][x][w][z] = state;
        m_4edge[y][z][w][x] = state;
        m_4edge[z][x][w][y] = state;
        m_4edge[z][y][w][x] = state;
        m_4edge[x][w][y][z] = state;
        m_4edge[x][w][z][y] = state;
        m_4edge[y][w][x][z] = state;
        m_4edge[y][w][z][x] = state;
        m_4edge[z][w][x][y] = state;
        m_4edge[z][w][y][x] = state;          
        m_4edge[w][x][y][z] = state;
        m_4edge[w][x][z][y] = state;
        m_4edge[w][y][x][z] = state;
        m_4edge[w][y][z][x] = state;
        m_4edge[w][z][x][y] = state;
        m_4edge[w][z][y][x] = state; 
        if (state == 1) m_4edges_cnt++;
        else m_4edges_cnt--;
        
#ifdef G_USE_LEXMIN_FOR_ISOMORPHISM 
        m_minlex_signature.clear();
#endif     
    }
#endif  
    
	
    
    
    
#ifdef G_COLORED_VERTICES
//    void permute_vertex_colors(int color_permutation[])
    void permute_vertex_colors(const vector<int> & color_permutation)
    {
        for (int v = 0; v < m_vertices; v++)
        {
            color_vertex(v, color_permutation[m_color_vertex[v]]);
        }
    }
#endif
    
#ifdef G_COLORED_EDGES_BLIND
    // Makes a permutation of edges of this flag
    // Maybe be rewritten for higher effectivity
    void permute_edge_colors(const vector<int> &color_permutation)
    {
        assert (color_permutation.size() >= COLORS_EDGES);
        
        for (int u = 0; u < m_vertices-1; u++)
            for (int v = u+1; v < m_vertices; v++)
        {
#ifdef G_ORIENTED_EDGES
            if (m_color_edge[u][v] < 0)
            {
                color_edge(u,v,-color_permutation[-m_color_edge[u][v]]);                      
            } else {
                color_edge(u,v,color_permutation[m_color_edge[u][v]]);      
            }
#else
            color_edge(u,v,color_permutation[m_color_edge[u][v]]);      
#endif
        }
    }
#endif 
    
    
#ifdef G_COLORED_3EDGES_BLIND
    // Makes a permutation of 3-edges of this flag
    // Maybe be rewritten for higher effectivity
    void permute_3edge_colors(const vector<int> &color_permutation)
    {
        assert (color_permutation.size() >= COLORS_3EDGES);
        
        for (int u = 0; u < m_vertices-2; u++)
            for (int v = u+1; v < m_vertices-1; v++)
                for (int w = v+1; w < m_vertices; w++)
            {
                color_3edge(u,v,w,color_permutation[m_colored_3edge[u][v][w]]);      
            }
    }
#endif


#ifdef G_ORIENTED_EDGES_BLIND
    void swap_orientation()
    {
        for (int u = 0; u < m_vertices; u++)
        {
            for (int v = 0; v < m_vertices; v++)
            {
                // just reversing orientation
                if (m_color_edge[u][v] != 1) m_color_edge[u][v] = -m_color_edge[u][v];
            }
        }     
    }
#endif

    
// Sequence of functions for checking if two flags have the same type //
private:
    // TODO: This sequence could be rewritten by using early check and no need
    // for creating copies of F - could be more effective.
    bool have_same_type_colorblind_colored_3edges(const flag &h) const
    {
#ifdef G_COLORED_3EDGES_BLIND
        flag F;
        for (int p = 0; p < (int)g_allowed_3edgecolor_permutations.size(); p++)
        {
            F = h; 
            F.permute_3edge_colors(g_allowed_3edgecolor_permutations[p]);
            if (have_same_type_colorblind_colored_edges(F)) return true;            
        }
        return false;
#else
        return have_same_type_colorblind_colored_edges(h);
#endif
    }
    
    
    bool have_same_type_colorblind_colored_edges(const flag &h) const
    {
#ifdef G_COLORED_EDGES_BLIND
        flag F;
        for (int p = 0; p < (int)g_allowed_edgecolor_permutations.size(); p++)
        {
            F = h; 
            F.permute_edge_colors(g_allowed_edgecolor_permutations[p]);
            if (have_same_type_colorblind_oriented_edges(F)) return true;            
        }
        return false;
#else
        return have_same_type_colorblind_oriented_edges(h);
#endif
    }
    
    bool have_same_type_colorblind_oriented_edges(const flag &h) const
    {
#ifdef G_ORIENTED_EDGES_BLIND
        if (have_same_type_colorblind_vertices(h)) return true;
        flag swapped;
        swapped = h;
        swapped.swap_orientation();
        return have_same_type_colorblind_vertices(swapped);
#else
        return have_same_type_colorblind_vertices(h);
#endif
    }
    
    bool have_same_type_colorblind_vertices(const flag &h) const
    {
#ifdef G_COLORED_VERTICES_BLIND
        /* // Old universal version
        int color_permutation[] = {0,1,2,3,4,5,7,8,9,10}; // longer than needed
        
        flag F;
        do {
            F = h; // copy flag
            F.permute_vertex_colors(color_permutation);
            if (have_same_type_not_colorblind(F)) return true;
        } while ( std::next_permutation(color_permutation+1,color_permutation+COLORS_VERTICES));
        return false;
          */
        flag F;
        for (int p = 0; p < (int)g_allowed_vertexcolor_permutations.size(); p++)
        {
            F = h; 
            F.permute_vertex_colors(g_allowed_vertexcolor_permutations[p]);
            if (have_same_type_not_colorblind(F)) return true;            
        }
        return false;        
#else
        return have_same_type_not_colorblind(h);
#endif
    }

    bool have_same_type_not_colorblind(const flag &f) const
    {
        //if (m_Theta != f.m_Theta) return false;
        //if (m_Theta == 0) return true;
        
#ifdef G_COLORED_VERTICES
        // same vertex color
        for (int u = 0; u < m_Theta; u++)
        {
#ifdef G_USING_ZERO_AS_ANY_COLOR
            if (m_color_vertex[u] == 0 || f.m_color_vertex[u] == 0) continue;
#endif            
            if (m_color_vertex[u] != f.m_color_vertex[u]) return false;
        }
#endif
        
        
#ifdef G_COLORED_EDGES
        assert(m_Theta < V);
        for (int u = 0; u < m_Theta; u ++)
            for (int v = u+1; v < m_Theta; v++)
            {
#ifdef G_USING_ZERO_AS_ANY_COLOR
                if (m_color_edge[u][v] == 0 || f.m_color_edge[u][v] == 0) continue;
#endif            
                if (m_color_edge[u][v] != f.m_color_edge[u][v]) return false;
            }
#endif
        
#ifdef G_3EDGES
        for (int x = 0; x < m_Theta-2; x++)
            for (int y = x+1; y < m_Theta-1; y++)
                for (int z = y+1; z < m_Theta; z++)
                {
                    if (m_3edge[x][y][z] != f.m_3edge[x][y][z]) return false;
                }
#endif          
        
#ifdef G_COLORED_3EDGES
        for (int x = 0; x < m_Theta-2; x++)
            for (int y = x+1; y < m_Theta-1; y++)
                for (int z = y+1; z < m_Theta; z++)
                {
#ifdef G_USING_ZERO_AS_ANY_COLOR
                    if (m_colored_3edge[x][y][z] == 0 || f.m_colored_3edge[x][y][z] == 0) continue;
#endif              
                    if (m_colored_3edge[x][y][z] != f.m_colored_3edge[x][y][z]) return false;
                }
#endif            
        
#ifdef G_4EDGES
        for (int x = 0; x < m_Theta-3; x++)
            for (int y = x+1; y < m_Theta-2; y++)
                for (int z = y+1; z < m_Theta-1; z++)
                    for (int w = z+1; w < m_Theta; w++)
                    {
                        if (m_4edge[x][y][z][w] != f.m_4edge[x][y][z][w]) return false;
                    }
#endif
        return true;
    }
    

public:    
    // This is the function to call in general program
    bool have_same_type(const flag &f) const
    {
        if (m_Theta == 0 && f.m_Theta == 0) return true;
        if (labeled_vertices_cnt() != f.labeled_vertices_cnt()) return false;
        
#ifdef G_ORDERED_VERTICES
        flag type_this;
        flag type_f;
        get_type_subflag(type_this);
        f.get_type_subflag(type_f);
        return type_this.is_isomorphic_to(type_f);
#else
        return have_same_type_colorblind_colored_3edges(f);
#endif
    }
    
    
    
    
    
    
    
    
    
    bool is_isomorphic_to_colorblind_colored_3edges(const flag &h) const
    {
#ifdef G_COLORED_3EDGES_BLIND
        flag F;
        for (int p = 0; p < (int)g_allowed_3edgecolor_permutations.size(); p++)
        {
            F = h; 
            F.permute_3edge_colors(g_allowed_3edgecolor_permutations[p]);
            if (is_isomorphic_to_colorblind_colored_edges(F)) return true;            
        }
        return false;  
#else
        return is_isomorphic_to_colorblind_colored_edges(h);
#endif
    }
    
    bool is_isomorphic_to_colorblind_colored_edges(const flag &h) const
    {
#ifdef G_COLORED_EDGES_BLIND
        flag F;
        for (int p = 0; p < (int)g_allowed_edgecolor_permutations.size(); p++)
        {
            F = h; 
            F.permute_edge_colors(g_allowed_edgecolor_permutations[p]);
            if (is_isomorphic_to_colorblind_oriented_edges(F)) return true;            
        }
        return false;  
#else
        return is_isomorphic_to_colorblind_oriented_edges(h);
#endif
    }
    
    bool is_isomorphic_to_colorblind_oriented_edges(const flag &h) const
    {
#ifdef G_ORIENTED_EDGES_BLIND
        if (is_isomorphic_to_colorblind_vertices(h)) return true;
        flag swapped;
        swapped = h;
        swapped.swap_orientation();
        return is_isomorphic_to_colorblind_vertices(swapped);
#else
        return is_isomorphic_to_colorblind_vertices(h);
#endif
    }
    
    bool is_isomorphic_to_colorblind_vertices(const flag &h) const
    {
#ifdef G_COLORED_VERTICES_BLIND
        /*
        int color_permutation[] = {0,1,2,3,4,5,7,8,9,10,11}; // longer than needed
        
        flag F;
        do {
            F = h; // copy flag
            F.permute_vertex_colors(color_permutation);
            if (is_isomorphic_to_not_colorblind(F)) return true;
        } while ( std::next_permutation(color_permutation+1,color_permutation+COLORS_VERTICES));
        return false;
        */
        
        flag F;
        for (int p = 0; p < (int)g_allowed_vertexcolor_permutations.size(); p++)
        {
            F = h; 
            F.permute_vertex_colors(g_allowed_vertexcolor_permutations[p]);
            if (is_isomorphic_to_not_colorblind(F)) return true;            
        }
        return false;   
        
#else
        return is_isomorphic_to_not_colorblind(h);
#endif
    }
    
    bool is_isomorphic_to(const flag &h) const
    {
#ifdef G_USE_LEXMIN_FOR_ISOMORPHISM
        // if we have signatires, we are can just use them and that is it
        if (!m_minlex_signature.empty() && !h.m_minlex_signature.empty())
        {
            if (m_minlex_signature.compare(h.m_minlex_signature) != 0) return false;
            return true;            
        }
#endif
        // Just a quick kill
        if (m_vertices != h.m_vertices) 
        {
            return false;
        }
        if (labeled_vertices_cnt() != h.labeled_vertices_cnt())
        {
            return false;
        }
        
        //cerr << "Testing " << h.print() << " and " << print() << endl;
        
        return is_isomorphic_to_colorblind_colored_3edges(h);
    }
	
	
	// perm is mapping vertices of h to vertices of this. pv is a candidate for
	// mapping of v, all vertices before v are already mapped.
	bool is_map_up_to_v_correct(int v, int pv, const int *perm, const flag &h) const
	{
			
#ifdef G_COLORED_VERTICES
        // 0 as a joker color
        if ((m_color_vertex[pv] != h.m_color_vertex[v]) && (m_color_vertex[pv] != 0) && (0 != h.m_color_vertex[v])) return false;
#endif
						
#ifdef G_COLORED_EDGES
      // check edges, 0 as joker
      for (int u = 0; u < v; u++)
         if (m_color_edge[perm[u]][pv] != h.m_color_edge[u][v] && m_color_edge[perm[u]][pv] != 0 && h.m_color_edge[u][v] != 0) return false;        
#endif

#ifdef G_3EDGES
      for (int x = 0; x < v; x++)
         for (int y = x+1; y < v; y++)
         {
             if (m_3edge[perm[x]][perm[y]][pv] != h.m_3edge[x][y][v]) return false;
         }
#endif   

#ifdef G_COLORED_3EDGES
        for (int x = 0; x < v; x++)
            for (int y = x+1; y < v; y++)
            {
                 if (m_colored_3edge[perm[x]][perm[y]][pv] != h.m_colored_3edge[x][y][v])
                 {
                     return false;
                 }
            }
#endif          
        
#ifdef G_4EDGES
        for (int x = 0; x < v; x++)
            for (int y = x+1; y < v; y++)
                for (int z = y+1; z < v; z++)
                {
                    if (m_4edge[perm[x]][perm[y]][perm[z]][pv] != h.m_4edge[x][y][z][v]) return false;
                }
#endif           
        
		return true;
	}

    bool is_mapping_an_equality(int *perm, const flag &h) const
    {
#ifdef G_COLORED_EDGES
        //	check coloring
        for (int u = 0; u < m_vertices; u++)
        {
            for (int x = u+1; x < m_vertices; x++)
            {
                if (m_color_edge[perm[u]][perm[x]] == 0 || h.m_color_edge[u][x]==0) continue;
                if (m_color_edge[perm[u]][perm[x]] != h.m_color_edge[u][x]) return false;
            }
        }
#endif
        
#ifdef G_3EDGES
        for (int x = 0; x < m_vertices; x++)
            for (int y = x+1; y < m_vertices; y++)
                for (int z = y+1; z < m_vertices; z++)
                {
                    if (m_3edge[perm[x]][perm[y]][perm[z]] != h.m_3edge[x][y][z]) return false;
                }
#endif   
        
#ifdef G_COLORED_3EDGES
        for (int x = 0; x < m_vertices; x++)
            for (int y = x+1; y < m_vertices; y++)
                for (int z = y+1; z < m_vertices; z++)
                {
                    if (m_colored_3edge[perm[x]][perm[y]][perm[z]] != h.m_colored_3edge[x][y][z]) return false;
                }
#endif   
        
        
#ifdef G_4EDGES
        for (int x = 0; x < m_vertices; x++)
            for (int y = x+1; y < m_vertices; y++)
                for (int z = y+1; z < m_vertices; z++)
                    for (int w = z+1; w < m_vertices; w++)
                    {
                        if(m_4edge[perm[x]][perm[y]][perm[z]][perm[w]] != h.m_4edge[x][y][z][w]) return false;
                    }
#endif  
        
#ifdef G_COLORED_VERTICES
        for (int u = 0; u < m_vertices; u++)
        {
            if (m_color_vertex[perm[u]] == 0 ||  h.m_color_vertex[u] == 0) continue;
            if (m_color_vertex[perm[u]] != h.m_color_vertex[u]) return false;
        }
#endif
        return true;
    }
    
    // Real isomorphism testing
	bool make_perm_isomorphic(int v, int *perm, bool *used, const flag &h) const
	{
		// Test if the permutation is isomorphism
		if (v >= m_vertices)
		{
#ifndef G_BE_BRAVE_AND_IGNORE_SAFETY_ASSERTS
            assert(is_mapping_an_equality(perm,h) == true);
#endif
            
			return true;
		}

		for (int pv = m_Theta; pv < m_vertices; pv++)
		{
			// check if used
			if (used[pv]) continue;

			if (!is_map_up_to_v_correct(v, pv, perm, h)) continue;

            
			perm[v] = pv;
			used[pv]  = true;
			
			if (make_perm_isomorphic(v+1, perm, used, h)) return true;
			
			used[pv]  = false;
		}
		
		return false;
	}
	
	
	bool is_isomorphic_to_not_colorblind(const flag &h) const
	{
        //if (labeled_vertices_cnt() > 0)
        //    cerr << "Starting testing not colorblind " << print() <<" and "<< h.print() << endl;

        
        // quick check
        if (m_vertices != h.m_vertices) 
        {
        if (labeled_vertices_cnt() > 0)
            //cerr << "Wrong number of vertices " << endl;
            return false;
        }
        if (labeled_vertices_cnt() != h.labeled_vertices_cnt())
        {
        if (labeled_vertices_cnt() > 0)
            //cerr << "Wrong number of labeled vertices " << labeled_vertices_cnt() << " " << h.labeled_vertices_cnt() << endl;
            return false;
        }
        
		
#ifdef G_USE_LEXMIN_FOR_ISOMORPHISM 		
		assert (!m_minlex_signature.empty() && !h.m_minlex_signature.empty());
		if (m_minlex_signature.compare(h.m_minlex_signature) != 0) return false;
		return true;
#endif		

#ifdef G_COLORED_VERTICES
        for (int c = 1; c < COLORS_VERTICES; c++)
        {
            //cerr << "c=" << c << "   "  << m_colored_vertices[c] << " "  << m_colored_vertices[0] << " " << h.m_colored_vertices[c] << " "  << h.m_colored_vertices[0] << endl;
            
	        if (m_colored_vertices[c] > h.m_colored_vertices[c]+h.m_colored_vertices[0]) return false;
            if (m_colored_vertices[c]+m_colored_vertices[0] < h.m_colored_vertices[c]) return false;
	    }
#endif
		
#ifdef G_COLORED_EDGES
        for (int c = 0; c < COLORS_EDGES; c++)
        {
            //if (m_vertices==0)
            //    cerr << c << "  " << m_colored_edges[c] << " " << h.m_colored_edges[c] << endl;
	        if (m_colored_edges[c] >  h.m_colored_edges[c]+h.m_colored_edges[0]) return false;
            if (m_colored_edges[c]+h.m_colored_edges[0] <  h.m_colored_edges[c]) return false;
	    }
#endif

#ifdef G_3EDGES
        if (m_3edges_cnt != h.m_3edges_cnt) return false;
#endif   

#ifdef G_COLORED_3EDGES
        for (int c = 1; c < COLORS_3EDGES; c++)
        {
            if (m_colored_3edges[c] !=  h.m_colored_3edges[c]) return false;
        }
#endif        
        
#ifdef G_4EDGES
        if (m_4edges_cnt != h.m_4edges_cnt) return false;
#endif   
//        if (m_vertices == 0)
//            cerr << "Testing not colorblind " << print() <<" and "<< h.print() << endl;

        //cerr << "Testing not colorblind " << print() <<" and "<< h.print() << endl;


#ifdef G_ORDERED_VERTICES
        // if vertices are ordered, there is no chance to do anything
        if (m_Theta != h.m_Theta)
            return false;
        
        int perm[] = {0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15};
        return is_mapping_an_equality(perm, h);
#else
		// Check for same type
		if (!have_same_type_not_colorblind(h)) return false;
		
		// try check all permutations --- WASTING HERE!!!!!!!!
		int perm[V];
		bool used[V];

		// Theta is preserved by the mapping
        for (int i = 0; i < m_Theta; i++)
        {
            perm[i] = i;
            used[i] = true;
        }
        
        for (int i = m_Theta; i < V; i++)
        {
            perm[i] = 0;
            used[i] = false;
        }
		
        return make_perm_isomorphic(m_Theta, perm, used, h);
#endif
	}

    
    void create_minlex_signature_blind_3edges(const flag &h, string &lex_min) const
    {
#ifdef G_COLORED_3EDGES_BLIND
        flag F;
        for (int p = 0; p < (int)g_allowed_3edgecolor_permutations.size(); p++)
        {
            F = h; 
            F.permute_3edge_colors(g_allowed_3edgecolor_permutations[p]);
            string Fprint = F.print("");
            if (Fprint.compare(lex_min) < 0)
            {
                lex_min = Fprint;
            }
        }
#else
        string Hprint = h.print("");
        if (Hprint.compare(lex_min) < 0)
        {
            lex_min = Hprint;
        }
#endif
    }
    
    void create_minlex_signature_blind_edges(const flag &h, string &lex_min) const
    {
#ifdef G_COLORED_EDGES_BLIND
        flag F;
        for (int p = 0; p < (int)g_allowed_edgecolor_permutations.size(); p++)
        {
            F = h; 
            F.permute_edge_colors(g_allowed_edgecolor_permutations[p]);
            create_minlex_signature_blind_3edges(F, lex_min);            
        }
#else
        create_minlex_signature_blind_3edges(h, lex_min);
#endif
    }
    
    void create_minlex_signature_oriented_edges(const flag &h, string &lex_min) const
    {
#ifdef G_ORIENTED_EDGES_BLIND
        create_minlex_signature_blind_edges(h,lex_min);
        flag swapped;
        swapped = h;
        swapped.swap_orientation();
        create_minlex_signature_blind_edges(swapped,lex_min);
#else
        create_minlex_signature_blind_edges(h,lex_min);
#endif
    }
    
    
    void create_minlex_signature_blind_vertices(const flag &h, string &lex_min) const
    {
#ifdef G_COLORED_VERTICES_BLIND
        flag F;
        for (int p = 0; p < (int)g_allowed_vertexcolor_permutations.size(); p++)
        {
            F = h; 
            F.permute_vertex_colors(g_allowed_vertexcolor_permutations[p]);
            create_minlex_signature_oriented_edges(F, lex_min);
        }
#else
        create_minlex_signature_oriented_edges(h, lex_min);
#endif
    }

        
    void create_minlex_signature()
    {
#ifdef G_USE_LEXMIN_FOR_ISOMORPHISM
#ifdef G_ORDERED_VERTICES
        Not implemented
#endif
		int perm[V];
		for (int i = 0; i < V; i++) perm[i] = i;
		
		std::sort (perm,perm+V);
					
		//print_for_human();
		string lex_min = print("");
		//cout << "Finding lex min for " << lex_min << endl;
		
		
		flag this_permuted;
		do {
			this_permuted.as_subflag(*this, perm, m_vertices, m_Theta, false);
				
				
            create_minlex_signature_blind_vertices(this_permuted, lex_min);
/*            
            string perm_string = this_permuted.print("");
				if (perm_string.compare(lex_min) < 0)
				{
					lex_min = perm_string;
				}
 */
		} while ( std::next_permutation(perm+m_Theta,perm+m_vertices) );
		
    	m_minlex_signature = lex_min;
#endif    	
    }


    void get_type_subflag(flag &f) const
    {
#ifdef G_ORDERED_VERTICES
        f.as_subflag(*this,m_labeled_vector,m_labeled_vertices_cnt,0);
        f.make_all_vertices_labeled();
#else
        const int mapping[] = {0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15};
        f.as_subflag(*this,mapping,m_Theta,m_Theta);        
#endif
    }
    
    
    // removes two vertices
    void remove_vertices(int u, int v)
    {
        int mapping[V];
        
        int id = 0;
        for (int i = 0; i < m_vertices;i++)
        {
            if (i == u || i == v) continue;
            mapping[id++] = i;
        }
        
        flag h;
        h.as_subflag(*this, mapping, m_vertices-2, 0);
        
        *this = h;
    }
    
    
    void as_subflag(const flag &h,const int *mapping, int vertices, int theta, bool create_signature=true)
    {
        set_vertices_and_Theta(vertices,theta);
		
#ifdef G_COLORED_EDGES
        for (int x = 0; x < m_vertices-1; x++)
            for (int y = x+1; y < m_vertices; y++)
            {
                color_edge(x,y,h.m_color_edge[mapping[x]][mapping[y]]);
            }
#endif
        
#ifdef G_3EDGES
        for (int x = 0; x < m_vertices-2; x++)
            for (int y = x+1; y < m_vertices-1; y++)
                for (int z = y+1; z < m_vertices; z++)
                {
                    set_3edge(x,y,z,h.m_3edge[mapping[x]][mapping[y]][mapping[z]]);
                    
                }
#endif   

#ifdef G_COLORED_3EDGES
        for (int x = 0; x < m_vertices-2; x++)
            for (int y = x+1; y < m_vertices-1; y++)
                for (int z = y+1; z < m_vertices; z++)
                {
                    color_3edge(x,y,z,h.m_colored_3edge[mapping[x]][mapping[y]][mapping[z]]);
                    
                }
#endif           
        
#ifdef G_4EDGES
        for (int x = 0; x < m_vertices-3; x++)
            for (int y = x+1; y < m_vertices-2; y++)
                for (int z = y+1; z < m_vertices-1; z++)
                    for (int w = z+1; w < m_vertices; w++)
                {
                    set_4edge(x,y,z,w,h.m_4edge[mapping[x]][mapping[y]][mapping[z]][mapping[w]]);
                    
                }
#endif  
        
#ifdef G_COLORED_VERTICES
		// copy vertices
        for (int x = 0; x < m_vertices; x++)
			color_vertex(x, h.m_color_vertex[mapping[x]]);
#endif


#ifdef G_USE_LEXMIN_FOR_ISOMORPHISM
		if (create_signature) create_minlex_signature();
#endif
    }
    

    void as_subflag_in_blowup(const flag &h,const int *mapping, int vertices, int theta, bool create_signature=true)
    {
        set_vertices_and_Theta(vertices,theta);
        
#ifdef G_COLORED_EDGES
        for (int x = 0; x < m_vertices-1; x++)
            for (int y = x+1; y < m_vertices; y++)
            {
                if (mapping[x] != mapping[y])
                {
                    color_edge(x,y,h.m_color_edge[mapping[x]][mapping[y]]);
                }
                else
                {
                    color_edge(x,y,G_BLOW_UP_COLOR_EDGES);
                }
            }
#endif
        
#ifdef G_3EDGES
        for (int x = 0; x < m_vertices-2; x++)
            for (int y = x+1; y < m_vertices-1; y++)
                for (int z = y+1; z < m_vertices; z++)
                {
                    if (mapping[x] != mapping[y] && mapping[x] != mapping[z] && mapping[z] != mapping[y])
                    {
                        set_3edge(x,y,z,h.m_3edge[mapping[x]][mapping[y]][mapping[z]]);
                    }
                    // else no edge
                }
#endif
        
#ifdef G_COLORED_3EDGES
        for (int x = 0; x < m_vertices-2; x++)
            for (int y = x+1; y < m_vertices-1; y++)
                for (int z = y+1; z < m_vertices; z++)
                {
                    if (mapping[x] != mapping[y] && mapping[x] != mapping[z] && mapping[z] != mapping[y])
                    {
                    color_3edge(x,y,z,h.m_colored_3edge[mapping[x]][mapping[y]][mapping[z]]);
                    }
                    else
                    {
                        color_3edge(x,y,z,G_BLOW_UP_COLOR_3EDGES);
                    }
                }
#endif
        
#ifdef G_4EDGES
        for (int x = 0; x < m_vertices-3; x++)
            for (int y = x+1; y < m_vertices-2; y++)
                for (int z = y+1; z < m_vertices-1; z++)
                    for (int w = z+1; w < m_vertices; w++)
                    {
                        if (mapping[x] != mapping[y] && mapping[x] != mapping[z] && mapping[z] != mapping[y] && mapping[w] != mapping[x] && mapping[w] != mapping[y] && mapping[w] != mapping[z])
                        set_4edge(x,y,z,w,h.m_4edge[mapping[x]][mapping[y]][mapping[z]][mapping[w]]);
                        
                    }
#endif
        
#ifdef G_COLORED_VERTICES
        // copy vertices
        for (int x = 0; x < m_vertices; x++)
            color_vertex(x, h.m_color_vertex[mapping[x]]);
#endif
        
        
#ifdef G_USE_LEXMIN_FOR_ISOMORPHISM
        if (create_signature) create_minlex_signature();
#endif
    }
    
    
        
    int e()
    {
        return (m_vertices*(m_vertices-1))/2;
    }
    
    int e3()
    {
        return (m_vertices*(m_vertices-1)*(m_vertices-2))/6;
    }	
	
	
    bool contains_as_subflag_map_rest(const flag &g, int* mapping, int next_to_map, int first_available) const
    {
        if (next_to_map >= g.m_vertices)
        {
            flag h;
            h.as_subflag(*this, mapping,g.m_vertices, g.m_Theta);
            
            //This may happen!!
            // assert(g.m_Theta == 0);
         
            //cerr << "Testing " << h.print() << " and " << g.print() << endl;

            
            if (h.is_isomorphic_to(g))
            {
                return true;
            }
                         
            return false;
        }
        
#ifndef G_ORDERED_VERTICES
        if (first_available < g.m_Theta)
        {
            mapping[next_to_map] = first_available;
            if (contains_as_subflag_map_rest(g,mapping,next_to_map+1,first_available+1)) return true;            
        }
        else
        {
#endif
        for (int i = first_available; i < m_vertices; i++)
        {
            mapping[next_to_map] = i;
            if (contains_as_subflag_map_rest(g,mapping,next_to_map+1,i+1)) return true;
        }
#ifndef G_ORDERED_VERTICES
        }
#endif
        
        return false;
    }
    
    // Count density of g as a subflags
    bool contains_as_subflag(const flag &g) const
    {
        if (g.m_vertices > m_vertices) return false;
        
        int mapping[g.m_vertices];
                
        return contains_as_subflag_map_rest(g,mapping,0,0);        
    }
    
    
	void density_subflag_map_rest(const flag &g, int &total, int &good, int* mapping, int next_to_map, int first_available) const
	{
		if (next_to_map >= g.m_vertices)
		{
			flag h;
			h.as_subflag(*this, mapping,g.m_vertices, g.m_Theta);
			
			assert(g.m_Theta == 0);
			
			if (h.is_isomorphic_to(g)) good++;
			
			total++;
			return;
		}
		
		for (int i = first_available; i < m_vertices; i++)
		{
			mapping[next_to_map] = i;
			density_subflag_map_rest(g,total,good,mapping,next_to_map+1,i+1);
		}
	}
	
	// Count density of g as a subflags
    double density_subflag(const flag &g) const
    {
		if (g.m_vertices > m_vertices) return 0;
		
		int mapping[g.m_vertices];
		
		int total = 0;
		int good = 0;
		
		density_subflag_map_rest(g,total,good,mapping,0,0);
		
        return (double)good/(double)total;
	}

	int count_subflag(const flag &g) const
	{
		if (g.m_vertices > m_vertices) return 0;
		
		int mapping[g.m_vertices];
		
		int total = 0;
		int good = 0;
		
		density_subflag_map_rest(g,total,good,mapping,0,0);
		
      return good;
	}
    

    
    
    
    
    void count_labeled_copies_of_map_rest(const flag &g_labeled, int &good_maps, int* mapping, int *used, int next_to_map) const
    {
        if (next_to_map >= g_labeled.m_vertices)
        {
            flag h;
            h.as_subflag(*this, mapping,g_labeled.m_vertices, g_labeled.m_Theta);
            
            assert(g_labeled.m_Theta == g_labeled.m_vertices);
            
            if (h.have_same_type(g_labeled)) good_maps++;

            return;
        }
        
        for (int i = 0; i < m_vertices; i++)
        {
            if (used[i]) continue;
            mapping[next_to_map] = i;
            used[i] = 1;
            count_labeled_copies_of_map_rest(g_labeled,good_maps,mapping,used,next_to_map+1);
            used[i] = 0;
        }
    }
    

    int count_labeled_copies_of(const flag &g) const
    {
        if (g.m_vertices > m_vertices) return 0;
       
        // This does not work correctly for unlabeled graphs
        assert(g.m_Theta == 0 && m_Theta == 0);
        
        
        // We use have_same_type to check correct mappings...
        flag g_labeled = g;
        g_labeled.m_Theta = g.m_vertices;
        
        int mapping[g.m_vertices];
        int used[m_vertices];
        for (int i = 0; i < m_vertices; i++)
        {
            used[i] = 0;
        }
        
        int good_maps = 0;
        
        count_labeled_copies_of_map_rest(g_labeled,good_maps,mapping,used,0);
        
        return good_maps;
    }
    
    
    
    void generate_subflags_of_size_n_rest(int n, vector<flag> &subflags, int* mapping, int next_to_map, int first_available, const vector<int> &available_to_map) const
    {
        if (next_to_map >= n)
        {
            flag h;
            h.as_subflag(*this, mapping, n, 0);
            bool h_is_new = true;
            for (int i = 0; i < (int)subflags.size(); ++i)
            {
                if (h.is_isomorphic_to(subflags[i])) 
                {
                    h_is_new = false;
                    break;
                } 
            }
            if (h_is_new) subflags.push_back(h);            
            return;
        }
        
        for (int i = first_available; i < (int)available_to_map.size()-(n-next_to_map); i++)
        {
            mapping[next_to_map] = available_to_map[i];
            generate_subflags_of_size_n_rest(n,subflags,mapping,next_to_map+1,i+1,available_to_map);
        }
    }
   
    
    // Could be written as a template with size of in_subflag - should be faster
    // an/or with arrays
    // if in_subrgaph is specified, then only subflags containing in_subrgaph are generated
    int generate_subflags_of_size_n(int n, vector<flag> &subflags, const vector<int> &in_subflag = vector<int>()) const
    {
        if (n > m_vertices) return 0;
        
        // This does not work correctly for unlabeled graphs
        assert(m_Theta == 0);
                
        int mapping[n];
        
        vector<int> available_to_map;
        for (int i = 0; i < m_vertices; i++)
            if (find(in_subflag.begin(), in_subflag.end(), i) == in_subflag.end()) 
                available_to_map.push_back(i);
        
        for (int i = 0; i < (int)in_subflag.size(); i++)
            mapping[i] = in_subflag[i];
        
        generate_subflags_of_size_n_rest(n, subflags, mapping, (int)in_subflag.size(),0,in_subflag);
        
        return (int)subflags.size();
    }
    
    
    
    
    // Copy data from g if the number of vertices of g is <= current number
    void copy_from(const flag &g)
    {
        assert(m_vertices >= g.m_vertices);
     
#ifdef G_COLORED_VERTICES
        // copy vertices
        for (int x = 0; x < g.m_vertices; x++)
            color_vertex(x, g.m_color_vertex[x]);
#endif        
        
#ifdef G_3EDGES
        for (int x = 0; x < g.m_vertices-2; x++)
            for (int y = x+1; y < g.m_vertices-1; y++)
                for (int z = y+1; z < g.m_vertices; z++)
                {
                    set_3edge(x,y,z,g.m_3edge[x][y][z]);                    
                }
#endif

#ifdef G_COLORED_3EDGES
        for (int x = 0; x < g.m_vertices-2; x++)
            for (int y = x+1; y < g.m_vertices-1; y++)
                for (int z = y+1; z < g.m_vertices; z++)
                {
                    color_3edge(x,y,z,g.m_colored_3edge[x][y][z]);                    
                }
#endif        
        
#ifdef G_4EDGES
        for (int x = 0; x < g.m_vertices-3; x++)
            for (int y = x+1; y < g.m_vertices-2; y++)
                for (int z = y+1; z < g.m_vertices-1; z++)
                    for (int w = z+1; w < g.m_vertices; w++)
                {
                    set_4edge(x,y,z,w,g.m_4edge[x][y][z][w]);                    
                }
#endif        
        
#ifdef G_COLORED_EDGES
        for (int x = 0; x < g.m_vertices-1; x++)
            for (int y = x+1; y < g.m_vertices; y++)
            {
                color_edge(x,y,g.m_color_edge[x][y]);
            }        
#endif        
    }
    
/***************************************************************************************************************** Printing ****************/
	void print_for_human() const
	{
		// Prints the number of vertices, zero as not type and then part of the diagonal matrix
		cout << m_vertices << " " << m_Theta << " ";
		
#ifdef G_COLORED_VERTICES
		print_vertex_coloring(cout, " ");
		cout << " ";
#endif
		
		cout << endl;
	}

 
	
	string print(const string &delimeter=" ") const
	{
		stringstream ss;
		
		// Prints the number of vertices, zero as not type and then part of the diagonal matrix
		ss << m_vertices << delimeter << m_Theta << delimeter << delimeter;
#ifdef G_COLORED_VERTICES
		print_vertex_coloring(ss, delimeter);
		ss << delimeter;
#endif

#ifdef G_COLORED_EDGES
  		for (int u = 0; u < m_vertices; u++)
  		{
    		for (int v = u+1; v < m_vertices; v++)
				ss << delimeter << m_color_edge[u][v];
            ss << delimeter;
		}
#endif

#ifdef G_3EDGES
        ss << delimeter << delimeter << m_3edges_cnt;
        for (int x = 0; x < m_vertices-2; x++)
            for (int y = x+1; y < m_vertices-1; y++)
                for (int z = y+1; z < m_vertices; z++)
                {
                    if (m_3edge[x][y][z]) ss << delimeter << (char)('1'+x) << (char)('1'+y) << (char)('1'+z);
                }
        ss << delimeter << delimeter;
#endif   

#ifdef G_COLORED_3EDGES
#ifdef G_COLORED_3EDGES_PRINT_HUMAN
        int colored_3edges_count = 0;
        for (int c = 1; c < COLORS_3EDGES; c++)
        {
            colored_3edges_count += m_colored_3edges[c];
        }
        ss << delimeter << delimeter << colored_3edges_count;
        for (int x = 0; x < m_vertices-2; x++)
            for (int y = x+1; y < m_vertices-1; y++)
                for (int z = y+1; z < m_vertices; z++)
                {
                    if (m_colored_3edge[x][y][z] != 0)
                        ss << delimeter << (char)('1'+x) << (char)('1'+y) << (char)('1'+z) << '.' << (char)('0'+m_colored_3edge[x][y][z]);
                }
        ss << delimeter << delimeter;
        
#else        
        ss << delimeter << delimeter;
        ss << "-1" << delimeter;
        for (int x = 0; x < m_vertices-2; x++)
        {
            for (int y = x+1; y < m_vertices-1; y++)
            {
                for (int z = y+1; z < m_vertices; z++)
                {
                    ss << delimeter << m_colored_3edge[x][y][z];
                }
                ss << delimeter;
            }
            ss << delimeter;
        }
#endif        
#endif          
        
#ifdef G_4EDGES
        ss << delimeter << delimeter << m_4edges_cnt;
        for (int x = 0; x < m_vertices-3; x++)
            for (int y = x+1; y < m_vertices-2; y++)
                for (int z = y+1; z < m_vertices-1; z++)
                    for (int w = z+1; w < m_vertices; w++)
                {
                    if (m_4edge[x][y][z][w]) ss << delimeter << (char)('1'+x) << (char)('1'+y) << (char)('1'+z)<< (char)('1'+w);
                }
        ss << delimeter << delimeter;
#endif          
        
	
		return ss.str();
	}
    
#ifdef G_COLORED_VERTICES
	void print_vertex_coloring(ostream &ostr, const string &delimiter) const
	{
		for (int i = 0; i < m_vertices; i++)
		{
			ostr << delimiter << m_color_vertex[i];
		}
	}
#endif
	
/***************************************************************************************************************** Loading ****************/	
	void load_from_string(const char *str)
	{
		stringstream s(str);
		load_from_stream(s, -1, -1);
	}
		
	
   bool load_from_stream(istream &stream, int assumed_vertices, int assumed_theta)
   {
		int vertices, theta;
		stream >> vertices >> theta;
		if (!stream.good()) return false; 

#ifdef G_VERBOSE_OUTPUT
        if (assumed_theta != -1 && theta != assumed_theta)
        {
            cerr << "Err: assumed theta " << assumed_theta << " but loaded " <<  theta << " for " << vertices << " vertices " << endl;
        }
#endif       
		assert(assumed_theta == -1 || theta == assumed_theta);
        assert(assumed_vertices == -1 || assumed_vertices == vertices);
		set_vertices_and_Theta(vertices, theta);
		
#ifdef G_COLORED_VERTICES		
		for (int i = 0; i < m_vertices; i++)
		{
			int color_v;
			stream >> color_v;
			color_vertex(i,color_v);
		}
#endif		
		
#ifdef G_COLORED_EDGES
		int color;
		for (int u = 0; u < vertices; u++)
		{
			for (int v = u+1; v < vertices; v++)
			{
				stream >> color;
				color_edge(u,v,color);
			}
		}
#endif
       
       
#ifdef G_3EDGES
       int entries_3edge;
       stream >> entries_3edge;
       string str_3edge;
       for (int i = 0; i < entries_3edge; i++)
       {
           stream >> str_3edge;
           set_3edge(str_3edge[0]-'1', str_3edge[1]-'1', str_3edge[2]-'1', 1);
       }
#endif   

#ifdef G_COLORED_3EDGES
       // Format for 3 edges: 1) adjacency matrix, 2)  xyz.c
       int entries_colored_3edges;

       stream >> entries_colored_3edges;

       if (entries_colored_3edges == -1)
       {
           int color;
           for (int x = 0; x < m_vertices-2; x++)
               for (int y = x+1; y < m_vertices-1; y++)
                   for (int z = y+1; z < m_vertices; z++)
                   {
                       stream >> color;
                       color_3edge(x,y,z, color);
                   }
       }
       else
       {
           string str_3edge;
           for (int i = 0; i < entries_colored_3edges; i++)
           {
               stream >> str_3edge;
               assert(str_3edge.size() == 5);
               color_3edge(str_3edge[0]-'1', str_3edge[1]-'1', str_3edge[2]-'1', str_3edge[4]-'0');
           }           
       }
#endif       
       
#ifdef G_4EDGES
       int entries_4edge;
       stream >> entries_4edge;
       string str_4edge;
       for (int i = 0; i < entries_4edge; i++)
       {
           stream >> str_4edge;
           set_4edge(str_4edge[0]-'1', str_4edge[1]-'1', str_4edge[2]-'1', str_4edge[3]-'1', 1);
       }
#endif          
       //cerr << print() << endl;
       
       create_minlex_signature();

		return true;
	}
	
    

public:
    
    flag& operator=(const flag& f)
    {
        m_vertices = f.m_vertices;
        m_Theta    = f.m_Theta;

#ifdef G_ORDERED_VERTICES
        m_labeled_vertices_cnt = f.m_labeled_vertices_cnt;
        for (int i = 0; i < m_vertices; i++)
        {
            m_labeled[i] = f.m_labeled[i];
            m_labeled_vector[i] = f.m_labeled_vector[i]; 
        }
#endif
        
#ifdef G_USE_LEXMIN_FOR_ISOMORPHISM                
        m_minlex_signature = f.m_minlex_signature;
#endif        
        
#ifdef G_COLORED_VERTICES
        
        for (int i = 0; i < m_vertices; i++)
        {
            m_color_vertex[i] = f.m_color_vertex[i];
        }
        
        //memcpy(m_color_vertex, f.m_color_vertex, sizeof(int)*m_vertices);
        
        for (int i = 0; i < COLORS_VERTICES; i++)
        {
            m_colored_vertices[i] = f.m_colored_vertices[i];
        }        
#endif
        
#ifdef G_COLORED_EDGES
        for (int i = 0; i < m_vertices; i++)
            for (int j = 0; j < m_vertices; j++)
                {
                    m_color_edge[i][j] = f.m_color_edge[i][j];
                }
        
        for (int i = 0; i < COLORS_EDGES; i++)
        {
            m_colored_edges[i] = f.m_colored_edges[i];
        }         
        
#endif
        
        
#ifdef G_3EDGES
        for (int i = 0; i < m_vertices; i++)
            for (int j = 0; j < m_vertices; j++)
                for (int k = 0; k < m_vertices; k++)
                {
                    m_3edge[i][j][k] = f.m_3edge[i][j][k];
                }
        m_3edges_cnt = f.m_3edges_cnt;
#endif

#ifdef G_COLORED_3EDGES
        for (int i = 0; i < m_vertices; i++)
            for (int j = 0; j < m_vertices; j++)
                for (int k = 0; k < m_vertices; k++)
        {
            m_colored_3edge[i][j][k] = f.m_colored_3edge[i][j][k];
        }
        
        for (int i = 0; i < COLORS_3EDGES; i++)
        {
            m_colored_3edges[i] = f.m_colored_3edges[i];
        }         
        //memcpy(m_colored_3edges, f.m_colored_3edges, sizeof(int)*COLORS_3EDGES);

#endif        
#ifdef G_4EDGES
        TODO!!
        int m_4edge[V][V][V][V]; // m_4edges[x][y][v][w] == 1 it it is an edge
        int m_4edges_cnt; // number of 4-edges (for faster isomorphism and so on)
#endif 
        return *this;
    }
    
		
	int m_vertices;  // number of vertices
    int m_Theta;     // number of labeled vertices in case of not ordered. Binary string which are labeled in ordered
 	
#ifdef G_ORDERED_VERTICES 
    int  m_labeled_vertices_cnt; // number of labeled vertices
    bool m_labeled[V];           // every vertex has true/false if labeled
    int  m_labeled_vector[V];    // ordered list of labeled vertices
#endif
//	int m_id; // id of the original flag

#ifdef G_USE_LEXMIN_FOR_ISOMORPHISM            
// for fast isomorphism testing
	string m_minlex_signature;
#endif
    
	
#ifdef G_COLORED_VERTICES
	int m_color_vertex[V]; // color of a vertex (for bipartite complete flags?)
	int m_colored_vertices[COLORS_VERTICES];
#endif
	
#ifdef G_COLORED_EDGES
	int m_color_edge[V][V];  // adjacency matrix
//	int m_colored_deg[V][COLORS_EDGES]; // number of edges from each vertex of a particular color
	int m_colored_edges[COLORS_EDGES]; // number of edges of each color
//	vector<int> m_deg_sorted;
//	bool m_deg_sorted_valid;
#endif

    
#ifdef G_3EDGES
    int m_3edge[V][V][V]; // m_3edges[x][y][v] == 1 it it is an edge
    int m_3edges_cnt; // number of 3-edges (for faster isomorphism and so on)
#endif
#ifdef G_COLORED_3EDGES
    int m_colored_3edge[V][V][V]; // m_3edges[x][y][v] == color
    int m_colored_3edges[COLORS_3EDGES]; // number of 3-edges for each of the colors
#endif    
    
#ifdef G_4EDGES
    int m_4edge[V][V][V][V]; // m_4edges[x][y][v][w] == 1 it it is an edge
    int m_4edges_cnt; // number of 4-edges (for faster isomorphism and so on)
#endif    
};


class flag_and_coefficient
{
public:
	flag   g;
	double coefficient;
};


// Try if the number should be actuallly rounded
double smart_round(double d)
{
    double dr = round(d);
    if (abs(dr-d) < 0.00000001) return dr;
    return d;
}


vector<flag> g_unlabeled_flags[V+1];
vector<flag> g_types[V+1]; // types - it is just same as g_unlabeled_flags, but all vertices are labeled :-) Used for reduced types
vector<vector<flag> >  g_flags; // flags to process using multiplication - every type&size is a separate list

vector<flag_and_coefficient> g_objective_combination;
vector<flag> g_forbidden_subflags;
vector<flag> g_forbidden_subflags_by_size[V+1];
string       g_program_description;  // loaded from the objective function


#ifdef G_USE_PERMITTED_SUBFLAGS
vector<flag>  g_permitted_subflags[V+1];
#endif


int binomial(int n, int k) {
    int b = 1;
    for (int i = 0; i < k; ++i) {
        b *= (n - i);
        b /= (i + 1);
    }
    return b;
}

int factorial(int n) {
    int b = 1;
    for (int i = 2; i < n; i++) {
        b *= i;
    }
    return b;
}



string filename_prefix()
{
    stringstream filename;
    
    filename << "F"
#ifdef G_COLORED_VERTICES
    << "_vertices" << COLORS_VERTICES-1
#ifdef G_ORDERED_VERTICES
    << "ordered"
#endif
#else
#ifdef G_ORDERED_VERTICES
    << "_ordered"
#endif
#endif
#ifdef G_COLORED_VERTICES_BLIND
    << "blind"
#endif
#ifdef G_COLORED_EDGES
    << "_edges" << COLORS_EDGES-1
#endif
#ifdef G_COLORED_EDGES_BLIND
    << "blind"
#endif
#ifdef G_ORIENTED_EDGES
    << "oriented"
#endif
#ifdef G_ORIENTED_EDGES_BLIND
    << "blind"
#endif
#ifdef G_3EDGES
    << "_3edges"
#endif
#ifdef G_COLORED_3EDGES
    << "_3edges" << COLORS_3EDGES-1
#endif
#ifdef G_COLORED_3EDGES_BLIND
    << "blind"
#endif    
#ifdef G_4EDGES
    << "_4edges"
#endif
    ;
    return filename.str();
}




inline int find_flag_in_list(const flag &f, const vector<flag> &fv)
{
    for (int i = 0; i < (int)fv.size(); ++i)
    {
        if (f.is_isomorphic_to(fv[i]))
        {
            return i;
        }
    }
    return -1;
}

inline int get_flag_type_in_list(const flag& f, vector< vector<flag> > &flags)
{
#ifdef USE_REDUCED_TYPES
    const int identity[] = {0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15,16,17,18,19,20,21,22,23,24,25,26,27,28,29,30};
    flag f_type;
    f_type.as_subflag(f,identity,f.m_Theta,0);
#endif 
    
    // Find correct type
    for (int i = 0; i < (int)flags.size(); i++)
    {
        if (flags[i].size() == 0)
        {
            cerr << "Some bug" << endl;
        }
        if (f.have_same_type(flags[i][0])) return i;
#ifdef USE_REDUCED_TYPES
        if (f.m_Theta == flags[i][0].m_Theta)
        {
            flag g_flags_type;
            g_flags_type.as_subflag(flags[i][0],identity,flags[i][0].m_Theta,0);
            if (g_flags_type.is_isomorphic_to(f_type))
                return -2;
        }
#endif        
        
    }
    
    return -1;
}

inline void include_flag_in_list(const flag& f, vector< vector<flag> > &flags, int id = -3, bool ignore_reduced_types = true)
{
    if (id == -3)
    {
        id = get_flag_type_in_list(f, flags);
    }
#ifdef  USE_REDUCED_TYPES   
    if (id == -2 && ignore_reduced_types) return;
#endif   
    if (id == -1 || id == -2)
    {
        vector<flag> new_type_list;
        new_type_list.push_back(f);
        flags.push_back(new_type_list);
        return;
    }
    
    flags[id].push_back(f);
}


inline void include_flag_in_list_if_new(const flag& f, vector< vector<flag> > &flags, bool ignore_reduced_types = true)
{
    int id = get_flag_type_in_list(f, flags);
#ifdef USE_REDUCED_TYPES
    if (id == -2 && ignore_reduced_types) 
    {
        return;
    }
#endif
    if (id == -1 || id == -2)
    {
//        cerr << "new type" << endl;
        include_flag_in_list(f, flags, id,ignore_reduced_types);
        return;
    }
    
    if (find_flag_in_list(f,flags[id]) != -1)
    {
//        cerr << "duplicate" << endl;
        return;   
    }
//    cerr << "new for known type" << f.print() << endl;
    flags[id].push_back(f);
}





inline bool is_flag_forbidden(const flag &g)
{
    for (int i = 0; i < (int)g_forbidden_subflags.size(); i++)
    {
        //cerr << "Testing " << g.print() << " and " << g_forbidden_subflags[i].print() << endl;
        if (g.contains_as_subflag(g_forbidden_subflags[i])) 
        {
            //cerr << "Forbidding " << g.print() << " because of " << g_forbidden_subflags[i].print() << endl;
            return true;
        }
    }
#ifdef G_USE_PERMITTED_SUBFLAGS
    vector<flag> subflags_list;
    for (int i = 1; i <= g.m_vertices; i++)
    {
        if (g_permitted_subflags[i].size() == 0) continue;
        
        subflags_list.clear();
        g.generate_subflags_of_size_n(i, subflags_list);
        
        //if (subflags_list.size() > 1)
        // cerr << "Number of subflags is " << subflags_list.size() << endl;
        
        // Certainly there is one not permitted...
        if (subflags_list.size() > g_permitted_subflags[i].size()) return true;
        
        for (int j = 0; j < (int)subflags_list.size(); j++)
        {
            if (find_flag_in_list(subflags_list[j], g_permitted_subflags[i]) == -1)
                return true;
        }
    }
#endif    
    return false;
}

//#ifdef G_USE_PERMITTED_SUBFLAGS  not used in early generation - maybe should be... ?
inline bool is_flag_forbidden_avoid_zeros(const flag &g, const vector<int> &in_subrgaph = vector<int>())
{
    vector<flag> subflags_list;
    for (int i = 1; i <= g.m_vertices; i++)
    {
        //if (g_permitted_subflags[i].size() == 0) continue;        
        if (g_forbidden_subflags_by_size[i].size() == 0) continue;
        
        subflags_list.clear();
        g.generate_subflags_of_size_n(i, subflags_list, in_subrgaph);
                
        for (int j = 0; j < (int)subflags_list.size(); j++)
        {
// Do not check subgraphs that are not fully colored
#ifdef G_COLORED_VERTICES
            if (subflags_list[j].m_colored_vertices[0] > 0) continue;
#endif
#ifdef G_COLORED_EDGES            
            if (subflags_list[j].m_colored_edges[0] > 0) continue;
#endif            
#ifdef G_COLORED_3EDGES            
            if (subflags_list[j].m_colored_3edges[0] > 0) continue;
#endif            
            if (find_flag_in_list(subflags_list[j], g_forbidden_subflags_by_size[i]) != -1) return true;
        }
    }
    return false;
}

/*
inline bool is_flag_forbidden_noninduced(const flag &g)
{
    for (int i = 0; i < (int)g_forbidden_subflags.size(); i++)
    {
        if (g.has_as_notinduced_subflag(g_forbidden_subflags[i])) return true;
    }
    return false;
}
*/

inline bool g_already_in_known_flags(flag &g, vector<flag> &flag_list)
{
    for (unsigned int i = 0; i < flag_list.size(); i++)
    {
        if (flag_list[i].is_isomorphic_to(g))
        {
            return true;
        }
    }
    return false;
}

inline void add_g_to_known_flags(flag &g, vector<flag> &flag_list)
{
    flag_list.push_back(g);
    //if (g.m_3edges_cnt >= 20)
    {
    //    cerr << g.print() << endl;
    }
}


#ifdef G_COLORED_EDGES
void try_color_edge(flag &g, int u, int v, vector<flag> &flag_list)
{
    if (v >= g.m_vertices || v == u)
    {
        u++;
        v = u+1;
#ifdef G_EARLY_FORBIDDEN_TEST_IN_GENERATING
        // test if graph on vertices 0...u is not forbidden
        const int identity[] = {0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15};
        flag g_to_u;
        g_to_u.as_subflag(g,identity, u+1, 0);
        
        cerr << "Testing " << g_to_u.print() << endl;
        
        if (is_flag_forbidden(g_to_u)) return;
#endif
    }
    if (v >= g.m_vertices)
    {
        if (is_flag_forbidden(g)) return;
        
        g.create_minlex_signature();
        
        if (!g_already_in_known_flags(g,flag_list)) add_g_to_known_flags(g,flag_list);
        //		add_g_to_known_flags(flagh_list);
        return;
    }
    
    
    // Color only uncolored edges.....
    if (g.m_color_edge[u][v] == 0)
    {
// Either color 1 us used for blow-up or for tournaments it is not used at all
// since color 1 does not change orientation
#if defined(G_USE_FIRST_EDGE_COLOR_FOR_BLOWUP_ONLY) || defined(G_TOURNAMENT)         
        for (int color = 2; color < COLORS_EDGES; color++)
#else
        for (int color = 1; color < COLORS_EDGES; color++)
#endif
        {
            g.color_edge(u,v,color);
            try_color_edge(g,u,v+1,flag_list);
#ifdef G_ORIENTED_EDGES
            if (color > 1)
            {
                g.color_edge(v,u,color);
                try_color_edge(g,u,v+1,flag_list);
            }
#endif            
        }
        g.color_edge(u,v,0);
    }
    else
    {
        try_color_edge(g,u,v+1,flag_list);
    }
}
#endif


#ifdef G_3EDGES 
void try_add_3edges(flag &g, int x, int y, int z, vector<flag> &flag_list)
{
    if (z >= g.m_vertices || z == x)
    {
        y++;
        if (y >= g.m_vertices-1)
        {
            x++;
            if (x >= g.m_vertices-2)
            {
                if (is_flag_forbidden(g)) return; 

                g.create_minlex_signature();
                
                if (!g_already_in_known_flags(g,flag_list)) add_g_to_known_flags(g,flag_list);
                return;
            }
            y = x+1;
        }
        z = y+1;
        try_add_3edges(g,x,y,z,flag_list);
        return;
    }
    
    if (g.m_3edge[x][y][z] != 0) try_add_3edges(g,x,y,z+1,flag_list);
    else
    {
        g.set_3edge(x,y,z,1);
        try_add_3edges(g,x,y,z+1,flag_list);
        g.set_3edge(x,y,z,0);
        try_add_3edges(g,x,y,z+1,flag_list);
    }
}
#endif

#ifdef G_COLORED_3EDGES 
void try_color_3edges(flag &g, int x, int y, int z, vector<flag> &flag_list)
{
    if (z >= g.m_vertices || z == x)
    {
        y++;
        if (y >= g.m_vertices-1)
        {
            x++;
            if (x >= g.m_vertices-2)
            {
//#ifndef G_EARLY_FORBIDDEN_TEST_IN_GENERATING
                if (is_flag_forbidden(g)) return; 
//#endif
                if (!g_already_in_known_flags(g, flag_list)) 
                {
                    add_g_to_known_flags(g,flag_list);
                }
                //cerr << "FOUND " << endl << g.print() << endl;
                return;
            }
            y = x+1;
        }
        z = y+1;
        try_color_3edges(g,x,y,z,flag_list);
        return;
    }
    
    if (g.m_colored_3edge[x][y][z] != 0) try_color_3edges(g,x,y,z+1,flag_list);
    else
    {
#ifdef G_USE_FIRST_EDGE_COLOR_FOR_BLOWUP_ONLY
        for (int color = 2; color < COLORS_3EDGES; color++)
#else
        for (int color = 1; color < COLORS_3EDGES; color++)
#endif            
        {
            g.color_3edge(x,y,z,color);
#ifdef G_EARLY_FORBIDDEN_TEST_IN_GENERATING
            const vector<int> edge_xyz = {x,y,z};
            if (is_flag_forbidden_avoid_zeros(g,edge_xyz)) continue;
#endif
            try_color_3edges(g,x,y,z+1,flag_list);
        }
        g.color_3edge(x,y,z,0);
    }
}
#endif

#ifdef G_4EDGES 
void try_add_4edges(flag &g, int x, int y, int z, int w, vector<flag> &flag_list)
{
    if (w >= g.m_vertices || w == x)
    {
        z++;
        if (z >= g.m_vertices-1)
        {
            y++;
            if (y >= g.m_vertices-2)
            {
                x++;
                if (x >= g.m_vertices-3)
                {
                    if (is_flag_forbidden(g)) return;                
                    g.create_minlex_signature();
                    if (!g_already_in_known_flags(g,flag_list)) add_g_to_known_flags(g,flag_list);
                    return;
                }
                y = x+1;
            }
            z = y+1;
        }
        w = z+1;
        try_add_4edges(g,x,y,z,w,flag_list);
        return;
    }
    
    if (g.m_4edge[x][y][z][w] != 0) try_add_4edges(g,x,y,z,w+1,flag_list);
    else
    {
        g.set_4edge(x,y,z,w,1);
        try_add_4edges(g,x,y,z,w+1,flag_list);
        g.set_4edge(x,y,z,w,0);
        try_add_4edges(g,x,y,z,w+1,flag_list);
    }
}
#endif



void extensions_of_g_edges(flag &g, vector<flag> &flag_list)
{
    //cerr << "Generating extensions of " << g.print() << endl;
#ifdef G_3EDGES    
#ifdef G_COLORED_EDGES
#error I dont know how to generate 2edges and 3edges at the same time.
#endif
#endif
    
#ifdef G_3EDGES       
    try_add_3edges(g,0,1,2,flag_list);
    return;
#endif
#ifdef G_COLORED_3EDGES       
    try_color_3edges(g,0,1,2,flag_list);
    return;
#endif    
#ifdef G_4EDGES       
    try_add_4edges(g,0,1,2,3,flag_list);
    return;
#endif    
#ifdef G_COLORED_EDGES
    try_color_edge(g,0,1,flag_list);
    return;
#endif    
}


#ifdef G_COLORED_VERTICES
void try_color_vertex(flag &g, int u, vector<flag> &flag_list)
{
    if (u >= g.m_vertices)
    {
#if defined(G_COLORED_EDGES) || defined(G_COLORED_3EDGES) || defined(G_3EDGES) || defined(G_4EDGES)
        extensions_of_g_edges(g,flag_list);        
        //        try_color_edge(g, 0,1,flag_list);
#else
        if (is_flag_forbidden(g)) return;
        
        g.create_minlex_signature();
        
        if (!g_already_in_known_flags(g, flag_list)) add_g_to_known_flags(g, flag_list);
#endif
        return;
    }
    
    // Color only uncolored vertices.....
    if (g.m_color_vertex[u] == 0)
    {
        for (int color = 1; color < COLORS_VERTICES; color++)
            //        for (int color = 1; color < 3; color++)
        {
            g.color_vertex(u,color);
            try_color_vertex(g,u+1,flag_list);
        }
        g.color_vertex(u,0);
    }
    else
    {
        try_color_vertex(g,u+1,flag_list);
    }
}
#endif



void extensions_of_g(flag &g, vector<flag> &flag_list)
{
#ifdef G_COLORED_VERTICES
    try_color_vertex(g,0,flag_list);
#else
    extensions_of_g_edges(g,flag_list);
#endif
}



// u is original, v will be a copy
// edges containing both will have color 1
void duplicate_vertex_u_to_v(flag &g, int u, int v)
{
#if defined(G_4EDGES) || defined(G_3EDGES) 
    assert(0); // this is not implemented
#endif

#ifdef G_COLORED_EDGES
    
    for (int x = 0; x < g.m_vertices-1; x++)
    {
        if (x == u) 
            g.color_edge(v,x,1);
        else
            g.color_edge(v,x,g.m_color_edge[u][x]);
    }
#endif

#ifdef G_COLORED_3EDGES
    for (int x = 0; x < g.m_vertices-1; x++)
    {
        for (int y = x+1; y < g.m_vertices-1; y++)
        {
            if (x == u || y == u)
                g.color_3edge(v,x,y,1);
            else
                g.color_3edge(v,x,y,g.m_colored_3edge[u][x][y]);
        }
    }
#endif

#ifdef G_COLORED_VERTICES
    g.color_vertex(v,g.m_color_vertex[u]);    
#endif
    
}


#ifdef G_USE_FIRST_EDGE_COLOR_FOR_BLOWUP_ONLY
void generate_blowups_by_one_vertex(const vector<flag> &original_flags, vector<flag> &flag_list)
{
    for (int i = 0; i < (int)original_flags.size(); i++)
    {
        int v = original_flags[i].m_vertices;
        for (int u = 0; u < v; u++)
        {
            flag g;
            g.set_vertices(v+1);
            g.copy_from(original_flags[i]);
            duplicate_vertex_u_to_v(g, u, v);
            
            //if (is_flag_forbidden(g)) return;  // this is unlikely, but we need to try...
            if (!g_already_in_known_flags(g,flag_list)) add_g_to_known_flags(g,flag_list);
        }
    }
    
}
#endif

/*
 void generate_permutations(vector<flag> &flag_list, int vertices)
 {
 g.set_vertices(vertices);
 int perm[g.m_vertices];
 for (int i = 0; i < g.m_vertices; i++) perm[i] = i;
 
 do {
 
 g.set_vertices(g.m_vertices);
 for (int u = 0; u < g.m_vertices; u++)
 for (int v = u+1; v < g.m_vertices; v++)
 {
 if (perm[u]<perm[v]) g.color_edge(u,v,1);
 else g.color_edge(u,v,2);
 }
 
 if (!g_already_in_known_flags(flag_list)) add_g_to_known_flags(flag_list);
 
 
 } while ( std::next_permutation(perm,perm+g.m_vertices) );
 }
*/



///////////////////////////////////////////////////////////////////////////////////////////////////////////////// P(F1,F2,H)
///////////////////////////////////////////////////////////////////////////////////////////////////////////////// P(F1,F2,H)
///////////////////////////////////////////////////////////////////////////////////////////////////////////////// P(F1,F2,H)
///////////////////////////////////////////////////////////////////////////////////////////////////////////////// P(F1,F2,H)
///////////////////////////////////////////////////////////////////////////////////////////////////////////////// P(F1,F2,H)
///////////////////////////////////////////////////////////////////////////////////////////////////////////////// P(F1,F2,H)


// Rest of F2 is also piskced as a subset
void pick_F2_mapping(const flag &F1, const flag &F2, const flag &H, int *mapping_F2, int next_to_map,  bool *used_from_H, int &good_maps)
{
    if (next_to_map >= F2.m_vertices)
    {
        flag H_F2;
        H_F2.as_subflag(H, mapping_F2, F2.m_vertices, F2.m_Theta);
        if (!H_F2.is_isomorphic_to(F2)) return;
		
        good_maps++;
        
        return;
    }
    
    int min_vertex = 0;
    if (next_to_map > F2.m_Theta) min_vertex = mapping_F2[next_to_map-1]+1;
    
    for (int v = min_vertex; v < H.m_vertices; v++)
    {
        if (used_from_H[v]) continue;
        
        used_from_H[v] = true;
        mapping_F2[next_to_map] = v;
        pick_F2_mapping(F1,F2,H,mapping_F2,next_to_map+1,used_from_H,good_maps);
        used_from_H[v] = false;
    }
    
}

// Rest of F1 is picked only as a subset
void pick_F1_mapping(const flag &F1, const flag &F2, const flag &H, int *mapping_F1, int *mapping_F2, int next_to_map,  bool *used_from_H, int &good_maps)
{
    if (next_to_map >= F1.m_vertices)
    {
		//cout << "." << endl;

        // Check if the mapping is corect!
        flag H_F1;
        H_F1.as_subflag(H, mapping_F1, F1.m_vertices,F1.m_Theta);
		
        if (!H_F1.is_isomorphic_to(F1)) return;
        
        pick_F2_mapping(F1,F2,H,mapping_F2,F2.m_Theta,used_from_H,good_maps);
        return;
    }
    
    int min_vertex = 0;
    if (next_to_map > F1.m_Theta) min_vertex = mapping_F1[next_to_map-1]+1;
    
    for (int v = min_vertex; v < H.m_vertices; v++)
    {
        if (used_from_H[v]) continue;
        
        used_from_H[v] = true;
        mapping_F1[next_to_map] = v;
        pick_F1_mapping(F1,F2,H,mapping_F1,mapping_F2,next_to_map+1,used_from_H,good_maps);
        used_from_H[v] = false;
    }
}

// Theta mapping is picked as all permutations...
void pick_theta_mapping(const flag &F1, const flag &F2, const flag &H, int *mapping_theta, int next_to_map, bool *used_from_H, int &good_maps)
{
    if (next_to_map >= F1.m_Theta)
    {
        int mapping_F1[F1.m_vertices];
        int mapping_F2[F2.m_vertices];
        for (int i = 0; i < F1.m_Theta; i++)
        {
            mapping_F2[i] = mapping_F1[i] = mapping_theta[i];
        }
				
        pick_F1_mapping(F1,F2,H,mapping_F1,mapping_F2, F1.m_Theta, used_from_H,good_maps);
        return;
    }
	
    for (int v = 0; v < H.m_vertices; v++)
    {
        if (used_from_H[v]) continue;
        
        if (!H.is_map_up_to_v_correct(next_to_map, v, mapping_theta, F1)) continue;
       
         used_from_H[v] = true;
         mapping_theta[next_to_map] = v;
         pick_theta_mapping(F1,F2,H,mapping_theta,next_to_map+1,used_from_H,good_maps);
		 used_from_H[v] = false;
    }
}

inline double P_F1_F2_IN_H(const flag &F1, const flag &F2, const flag &H)
{
    assert(F1.m_Theta == F2.m_Theta);

#if defined(G_COLORED_EDGES) && !defined(G_COLORED_EDGES_BLIND)
	for (int c = 1; c < COLORS_EDGES; c++)
	{
        //		cout << "e" << endl;
        if (F1.m_colored_edges[c] > H.m_colored_edges[c]) return 0;
        if (F2.m_colored_edges[c] > H.m_colored_edges[c]) return 0;
	}
#endif

    
#ifdef G_3EDGES    
    if (F1.m_3edges_cnt > H.m_3edges_cnt) return 0;
    if (F2.m_3edges_cnt > H.m_3edges_cnt) return 0;
#endif   

#if defined(G_COLORED_3EDGES) && !defined(G_COLORED_3EDGES_BLIND)
    for (int c = 1; c < COLORS_3EDGES; c++)
    {
        //		cout << "e" << endl;
        if (F1.m_colored_3edges[c] > H.m_colored_3edges[c]) return 0;
        if (F2.m_colored_3edges[c] > H.m_colored_3edges[c]) return 0;
    }
#endif
    
#ifdef G_4EDGES    
    if (F1.m_4edges_cnt > H.m_4edges_cnt) return 0;
    if (F2.m_4edges_cnt > H.m_4edges_cnt) return 0;
#endif   
    
#ifdef G_COLORED_VERTICES
#ifdef G_COLORED_VERTICES_BLIND
    assert(0);
#else 
	for (int c = 1; c < COLORS_VERTICES; c++)
	{
		//cout << "v " << F1.m_colored_vertices[c] << " " << H.m_colored_vertices[c] << endl;
		if (F1.m_colored_vertices[c] > H.m_colored_vertices[c]) return 0;
		if (F2.m_colored_vertices[c] > H.m_colored_vertices[c]) return 0;
	}
#endif    
#endif
	
		
    int mapping_theta[F1.m_Theta];
    bool used_from_H[H.m_vertices];
    
    for (int i = 0; i < H.m_vertices; i++)
    {
        used_from_H[i] = false;
    }
	
    int good_maps = 0;
    pick_theta_mapping(F1,F2,H,mapping_theta,0,used_from_H,good_maps);
	
    
    int all_maps = 1;
#ifndef WRITE_INTEGER_DENSITIES_FOR_FLAGS
    for (int i = 0; i < F1.m_Theta; i++) all_maps *= (H.m_vertices-i);
    all_maps *= binomial(H.m_vertices-F1.m_Theta,F1.m_vertices-F1.m_Theta);
    all_maps *= binomial(H.m_vertices-F1.m_vertices,F2.m_vertices-F1.m_Theta);
#endif
    
	//    if (good_maps > 0)
	//        cout << "good_maps/all_maps: " << good_maps << "/" << all_maps << endl;
    
    
    return (double)good_maps/(double)all_maps;
}



inline double P_F1_IN_H(const flag &F1, const flag &H, bool density=true)
{
    
    assert(F1.m_vertices <= H.m_vertices);
    
    flag type;
    F1.get_type_subflag(type);    

    if (H.labeled_vertices_cnt() > 0)
    {
        flag typeH;
        H.get_type_subflag(typeH);    
        if (!type.contains_as_subflag(typeH)) return 0;
    }    
    
    // Some easy checks...
#if defined(G_COLORED_EDGES) && !defined(G_COLORED_EDGES_BLIND)
        
    for (int c = 1; c < COLORS_EDGES; c++)
    {
        if (F1.m_colored_edges[c] > H.m_colored_edges[c]) return 0;
    }
#endif
    
    
#ifdef G_3EDGES
    if (F1.m_3edges_cnt > H.m_3edges_cnt) return 0;
#endif   
    
#if defined(G_COLORED_3EDGES) && !defined(G_COLORED_3EDGES_BLIND)
    for (int c = 1; c < COLORS_3EDGES; c++)
    {
        if (F1.m_colored_3edges[c] > H.m_colored_3edges[c]) return 0;
    }
#endif
    
#ifdef G_4EDGES    
    if (F1.m_4edges_cnt  > H.m_4edges_cnt) return 0;
#endif   
    
#if defined(G_COLORED_VERTICES) && !defined(G_COLORED_VERTICES_BLIND)
    for (int c = 1; c < COLORS_VERTICES; c++)
    {
        if (F1.m_colored_vertices[c] > H.m_colored_vertices[c]) return 0;
    }
#endif
    
#ifdef G_CROSSINGS	
    if (F1.m_crossings_cnt > H.m_crossings_cnt) return 0;
#endif
    
    
#ifdef G_ORDERED_VERTICES
    assert(0); // not implemented
#else
    
    int good_maps = 0;
    int all_maps = 0;
    
    int vertex_split[V];
    
    int t = 0;
    for (int i = 0; i < type.m_vertices; i++) vertex_split[t++] = i;
    for (int i = type.m_vertices; i < F1.m_vertices; i++) vertex_split[t++] = -1;
    for (;t < H.m_vertices; t++) vertex_split[t] = -4;
    
    std::sort (vertex_split+H.labeled_vertices_cnt(),vertex_split+H.m_vertices);
    
    flag tmp;
    int mapping[V];
    int next_to_map; // temporary
    do {
        all_maps++;
        
        
        // check if Theta correct
        for (int j = 0; j < H.m_vertices; j++)
        {
            if (vertex_split[j] < 0) continue;
            if (vertex_split[j] < type.m_vertices) mapping[vertex_split[j]] = j;
        }
        tmp.as_subflag(H,mapping,type.m_vertices,type.m_Theta);
        //cerr << tmp.print() << " vs " << type.print();
        if (!tmp.is_isomorphic_to(type)) continue;
        
        
        // check if F1 correct
        next_to_map = type.m_vertices;
        for (int j = 0; j < H.m_vertices; j++)  if (vertex_split[j] == -1) mapping[next_to_map++] = j;
        tmp.as_subflag(H,mapping,F1.m_vertices,type.m_Theta);
        if (!tmp.is_isomorphic_to(F1)) continue;
        
        good_maps++;
        
    } while ( std::next_permutation(vertex_split+H.labeled_vertices_cnt(),vertex_split+H.m_vertices) ); 
    
    //cerr << "Good/All: " << good_maps << "/" << all_maps << endl;
    
    if (density)
        return (double)good_maps/(double)all_maps;
    else
        return good_maps;
#endif        
}



bool load_flags_from_file(string filename, vector<flag> &flag_list)
{
    ifstream infile;
    infile.open (filename.c_str(), ifstream::in);
    if (!infile.good())
    {
        cerr << "Failed opening file with flags " << filename << endl;
        return false;
    }
    
    cerr << "Loading labeled flags from file " << filename << endl;
    
    
    flag f;
    while (f.load_from_stream(infile,-1,-1))
    {
        flag_list.push_back(f);
    }
    
    infile.close();
    
    return true;    
}

bool dump_flags_to_file(string filename, vector<flag> &flag_list)
{
    ofstream outfile;
    outfile.open (filename, ofstream::out);
    if (!outfile.good())
    {
        cerr << "Failed opening file " << filename << endl;
        return false;
    }
    
    cerr << "Writing flags to file " << filename << endl;
    
    for (unsigned int x = 0; x < flag_list.size(); x++)
    {
        outfile << flag_list[x].print() << endl;
    }
    
    outfile.close();
    
    return true;
}


// Not paralel version - very slow and not completely correct - in particular for ordered version.
void generate_labeled_flags_of_one_type(int flag_size, const flag &type, vector<flag> &flag_list)
{
#ifdef G_ORDERED_VERTICES
    assert(0);
#endif
    
    // Saving of the flags to a separate file and/or loading them
    string filename = filename_prefix() + "_size"+to_string((long long)flag_size)+"_type"+ type.print("")+".txt";
    
    if (load_flags_from_file(filename,flag_list))
    {
        cerr << "Loaded " <<  flag_list.size() << " flags from " << filename << endl;
        return;
    }
    
    int to_label_size = (int)g_unlabeled_flags[flag_size].size();
    //cerr << "Type size " << type_size << " for " << g_unlabeled_flags[flag_size][i].print() << endl;
    int mapping[flag_size];
    flag F;
    
    int type_size = type.labeled_vertices_cnt();
    
    if (type_size != 0)
    {
    
        for (int i = 0; i < to_label_size; i++)
        {
            //if (verbose_output)
            //     cerr << "Flag size "<<flag_size << " type size " << type_size << " labeling " << i << "/" << to_label_size << endl;
        
            for (int j = 0; j < flag_size; j++) mapping[j]=j;
        
            do {
                F.as_subflag(g_unlabeled_flags[flag_size][i], mapping, flag_size, type_size); // taking a subflag
                //cerr << "Found " << F.print() << " X " << F.have_same_type(type) << " " << !find_flag_in_list(F, flag_list) << endl;
                if (F.have_same_type(type) && find_flag_in_list(F, flag_list) == -1)
                    flag_list.push_back(F);
            } while ( std::next_permutation(mapping,mapping+flag_size) );
        }
    }
    else
    {
        //cerr << "Bubu " << flag_size << " "  << g_unlabeled_flags[flag_size].size() << endl;
        //flag_list.erase();
        flag_list = g_unlabeled_flags[flag_size];
    }
    
    
    if (dump_flags_to_file(filename,flag_list))
    {
        cerr << "Generated and written flags to " << filename << endl;
        return;
    }    
}



double unlabel_F1(const flag &F1, int remaining_labeled)
{
#ifdef G_ORDERED_VERTICES
    assert(0);
#endif
    
    flag H = F1;
    H.m_Theta = remaining_labeled;
    
    return P_F1_IN_H(F1, H);
}


    
// f is an unlabeled flag
void count_flag_products(stringstream &ss, int matrixID, const flag &f)
{    
    int subset_split[V];
    int mapping_F1[V];
    int mapping_F2[V];
    flag F1, F2; 
 
    // Try to find decomposition of vertices of f into 3 sets.
    // first is of size typesize and the other two are of sizes privatesize
    // Then typesize+privatesize creates one flag.
    
    // We go through all possible type sizes
    for (int typesize = f.m_vertices-2; typesize >= 0; typesize -= 2)
    {
        vector<pair<string,int> > found_pairs;

        int privatesize = (f.m_vertices-typesize)/2; 
        int totalsize = typesize+privatesize;  // size of F1 and F2
        int label_f1 = typesize;
        int label_f2 = typesize+1;

#ifdef G_ORDERED_VERTICES
        for (int i = 0; i < typesize; i++) subset_split[i] = -1; // still same order
#else
        for (int i = 0; i < typesize; i++) subset_split[i] = i;
#endif
        assert(typesize+2*privatesize < V);
        for (int i = 0; i < privatesize; i++)
        {   
            subset_split[typesize+i] = label_f1;
            subset_split[typesize+i+privatesize] = label_f2; // I don't know why the warning is here...
        }
        
        do {
            //std::cout << subset_split[0] << ' ' << subset_split[1] << ' ' << subset_split[2] << ' ' << subset_split[3] << '\n';
        
            // Construction of inverz mapping
#ifdef G_ORDERED_VERTICES
            int inF1 = 0;
            int inF2 = 0;
            int ThetaF1 = 0;
            int ThetaF2 = 0;
            for (int i = 0; i < f.m_vertices; i++)
            {
                if (subset_split[i] == -1)
                {
                    mapping_F1[inF1] = i;
                    mapping_F2[inF2] = i;
                    ThetaF1 |= 1 << inF1++;
                    ThetaF2 |= 1 << inF2++;
                }
                if (subset_split[i] == label_f1) mapping_F1[inF1++] = i; 
                if (subset_split[i] == label_f2) mapping_F2[inF2++] = i; 
            }
            
            F1.as_subflag(f,mapping_F1, totalsize, ThetaF1);
            
            int typeID = get_flag_type_in_list(F1, g_flags);
            if (typeID == -2) continue;
#ifdef G_NOT_ALL_FLAGS_USED
            if (typeID == -1) continue;
#endif            
            assert (typeID != -1);
            
            F2.as_subflag(f,mapping_F2, totalsize, ThetaF2);
            
            if (!F2.have_same_type(F1))
            {
                cerr << typesize << " " << privatesize << endl;
                cerr << f.print() << endl;
                cerr << F1.print() << "   " << F2.print() << endl;
                
                for (int i = 0; i < f.m_vertices;i++)
                    cerr << subset_split[i];
                cerr << endl;
                
                assert(0);
            }
#else
            int inF1 = typesize;
            int inF2 = typesize;            
            for (int i = 0; i < f.m_vertices; i++)
            {
                if (subset_split[i] < typesize) 
                {
                    mapping_F1[subset_split[i]] = i;
                    mapping_F2[subset_split[i]] = i;
                }
                if (subset_split[i] == label_f1) mapping_F1[inF1++] = i; 
                if (subset_split[i] == label_f2) mapping_F2[inF2++] = i; 
            }

            F1.as_subflag(f,mapping_F1, totalsize, typesize);
        
            int typeID = get_flag_type_in_list(F1, g_flags);
            if (typeID == -2) continue;
#ifdef G_NOT_ALL_FLAGS_USED
            if (typeID == -1) continue;
#endif            
            assert (typeID != -1);
            
            F2.as_subflag(f,mapping_F2, totalsize, typesize);
#endif 

            int idF1 = find_flag_in_list(F1,g_flags[typeID]);
            int idF2 = find_flag_in_list(F2,g_flags[typeID]);
            if (idF1 > idF2 ) continue; // count only once when idF1 <= idF2         
            if (idF1 == -1)
            {
#ifdef G_NOT_ALL_FLAGS_USED
                continue;
#endif                
                cerr << "Missing " << F1.print() << endl;
            }
            assert(idF1 >= 0 && idF2 >= 0); 
            
            stringstream what_found_ss;
            what_found_ss << typeID+1 << " " << idF1+1 << " " << idF2+1;
            string what_found = what_found_ss.str();
            
            bool known = false;
            for(int i = 0; i < (int)found_pairs.size(); i++)
            {
                if (found_pairs[i].first == what_found) 
                {
                    found_pairs[i].second++;
                    known = true;
                    break;
                }
            }
            if (known == false)
            {
                found_pairs.push_back(make_pair(what_found,1));
            }
            
        } while ( std::next_permutation(subset_split,subset_split+f.m_vertices) );
        
        for(int i = 0; i < (int)found_pairs.size(); i++)
        {
            ss << matrixID << " " << found_pairs[i].first << " " <<  found_pairs[i].second << endl; 
        }
    }
}


double compute_objective_function_for_SDP(const flag &g)
{
	double total_density = 0;	
#ifdef USE_COUNT_INSTEAD_OF_DENSITY_IN_OBJECTIVE
	for (int i = 0; i < (int)g_objective_combination.size(); i++)
	{
		//total_density += g.count_subflag(g_objective_combination[i].g)*g_objective_combination[i].coefficient;
        total_density += g_objective_combination[i].coefficient * P_F1_IN_H(g_objective_combination[i].g, g);
	}	
	return total_density;	
#endif

	for (int i = 0; i < (int)g_objective_combination.size(); i++)
	{
//		total_density += g.density_subflag(g_objective_combination[i].g)*g_objective_combination[i].coefficient;
        total_density += g_objective_combination[i].coefficient * P_F1_IN_H(g_objective_combination[i].g, g);
	}
	
	return total_density;
}



void generate_all_types_containing_one_subtype(int big_type_size, const flag &type, vector<flag> &flag_list)
{
    flag g;
    g.set_vertices_and_Theta(big_type_size,big_type_size);
    g.copy_from(type);
    
    extensions_of_g(g,flag_list);
}




// According to http://plato.asu.edu/ftp/sdpa_format.txt
//
// Solved program
//   max C.X
//   subject to A_1.X = b_1
//              A_2.X = b_2
//              A_mdim.X = b_mdim
//   where X is positive semidefinite matrix
//
// In our UPPER BOUND application
//
//      min    t
//      s.t.  D_i + [A.X]_i <= t
//
// We add a slack variable s_i to make the <= to = and move D_i (density - constant to the other side)
// and change to maximization:
//
//      max   -t
//      s.t.  [A.X]_i + s_i - t = -D_i
//
//   C.X is just entry 0 2 1 1 -1.0 which means that in the second block,
//   the first variable is with -1. Se we are maximizing -d which corresponds to minimizing d
//
// Now LOWER BOUND application
//
//      max    t
//      s.t.  D_i - [A.X]_i  >= t
//
// We add a slack variable s_i to make the >= to = and move D_i (density - constant to the other side)
// and change to maximization:
//
//      max   t
//      s.t.  [A.X]_i + s_i + t = D_i
//
// Finally, Additional constraints applications:
// Say we want to add  G >= c. Then we could add
//  k(G(sampled in H_i) -c) >= 0
//
// For lower bound we get
//     [A.X]_i + k*(G_i-c) + s_i + t = D_i
//
//
void print_CSDP_specific_part(int Kn, bool upper_bound = true, ostream &ostr = cout, bool verbose_output = true)
{
    int mdim = 0;
    mdim = (int)g_unlabeled_flags[Kn].size();
    
    ostr << mdim << endl; //<<" =mdim" << endl; // number of constraint matrices
    
    stringstream ssblocks; // String stream for all blocks in the matrix
    int blocks = 0; // number of blocks in ssblocks
 
    // First blocks are flags products:
    for (int f = 0; f < (int)g_flags.size(); f++) ssblocks <<  g_flags[f].size() << " ";
    blocks = (int)g_flags.size();
    
    // next we have one diagonal block of slack variables
    ssblocks << -1-mdim << " ";
    blocks++;


    ostr << blocks << endl;
    ostr << ssblocks.str() << endl;
 
    for (unsigned int i = 0; i < g_unlabeled_flags[Kn].size(); i++)
    {
        ostr.precision(17);
        if (upper_bound) ostr << -1*smart_round(compute_objective_function_for_SDP(g_unlabeled_flags[Kn][i])) << " "; // outputing b_i
        else             ostr << smart_round(compute_objective_function_for_SDP(g_unlabeled_flags[Kn][i])) << " "; // outputing b_i
    }
    ostr << endl;
    
    if (upper_bound) ostr << "0 " << (int)g_flags.size()+1 << " 1 1 -1" << endl; // Objective function
    else             ostr << "0 " << (int)g_flags.size()+1 << " 1 1 1" << endl; // Objective function


    // printing of subflags
#pragma omp parallel for ordered schedule(dynamic)
        for (int i = 0; i < (int)g_unlabeled_flags[Kn].size(); i++)
        {            
            //cout << "flag: "; c4free_subrgaphs[e][i].print();
            if (verbose_output) cerr << "Computing specific part " << i+1 << "/" << g_unlabeled_flags[Kn].size() << endl;
            stringstream ss;
            
            int matrixID = i + 1;
         
            if (upper_bound) ss << matrixID << " " << (int)g_flags.size()+1 << " 1 1 -1" << endl;
            else             ss << matrixID << " " << (int)g_flags.size()+1 << " 1 1 1" << endl;
            
            ss << matrixID << " " << (int)g_flags.size()+1 << " " << matrixID+1 << " " <<  matrixID+1 << " 1" << endl;
			
        
#pragma omp ordered
{
            ostr << ss.str();
}
        }
    
}

void print_CSDP_flag_products_part(int Kn, bool upper_bound = true, ostream &ostr = cout, bool verbose_output = true, int lowest_not_computed=0)
{
#pragma omp parallel for ordered schedule(dynamic)
    for (int i = lowest_not_computed; i < (int)g_unlabeled_flags[Kn].size(); i++)
    {            
        if (verbose_output) cerr << "Computing flag products " << i+1 << "/" << g_unlabeled_flags[Kn].size() << endl;

        stringstream ss;
        
        int matrixID = i + 1;
        
#ifdef G_FLAG_PRODUCTS_SLOW_LOW_MEMORY       
         for (int f = 0; f < (int)g_flags.size(); f++)
         {
             for (unsigned int x = 0; x < g_flags[f].size(); x++)
                 for (unsigned int y = x; y < g_flags[f].size(); y++)
                 {
         
                     double PF = P_F1_F2_IN_H(g_flags[f][x], g_flags[f][y], g_unlabeled_flags[Kn][i]);
                     //					if (x == y) PF = PF*0.5;
                     if (PF != 0)
                     {
                         ss << matrixID <<  " " << f+1 << " " << x+1 << " " << y+1 << " " <<  PF << endl;
                     }
                 }
         }
#else
        count_flag_products(ss, matrixID, g_unlabeled_flags[Kn][i]);
#endif        
        		
#pragma omp ordered
        {
            ostr << ss.str();
        }
    }
    
}

void print_CSDP(int Kn, bool upper_bound = true, ostream &ostr = cout, bool verbose_output = true, bool use_sdp_temp=false)
{
    cerr << "Computing specific part of the SDP..." << endl;
    print_CSDP_specific_part(Kn, upper_bound, ostr, verbose_output);
    
    if (!use_sdp_temp)
    {
        cerr << "Computing flag products part of the SDP..." << endl;
        print_CSDP_flag_products_part(Kn, upper_bound, ostr, verbose_output);
        return;
    }
    
    cerr << "Getting flag products for SDP..." << endl;    
    
    stringstream filename;
    
    filename << filename_prefix() << "__n" << Kn << "_sdp_products.txt";

    // The sdp_product_file may not contain all products if the computation
    // was accidentally interrupted. We try to go from we stopped...
    // First find were we stopped
    
    int lowest_not_computed = 0;

    ifstream sdp_product_file;
    sdp_product_file.open (filename.str().c_str(),ifstream::in);
    while (sdp_product_file.good())
    {
        int id, type, f1, f2, d;
        sdp_product_file >> id >> type >> f1 >> f2 >> d;
        if (!sdp_product_file.good()) break; // if the read failed, do not use it...
        if (id > lowest_not_computed)
        {
            lowest_not_computed = id; // note that in file the ID is +1
        }
    }
    sdp_product_file.close();
    
    if (lowest_not_computed < (int)g_unlabeled_flags[Kn].size())
    {
        if (lowest_not_computed != 0)
        {
            cerr << "Warning: file " << filename.str() << " contains only products up to " << lowest_not_computed << " out of " << (int)g_unlabeled_flags[Kn].size() << endl;
            cerr << "          We assume it happened by accident so the rows starting with " << lowest_not_computed << " will be deleted and recomputed" << endl;
            stringstream mv_command;
            mv_command << "rm -f "<< filename.str() << "~ ;  mv " << filename.str() << " " << filename.str() << "~";
            cerr << "          Executing " << mv_command.str() << endl;
            if (system(mv_command.str().c_str()) != 0)
            {
                cerr << " Execution failed" << endl;
                exit(1);
            }
            // We remove the last line since it may be incoplete and not catched by the grep
            stringstream grep_command;
            grep_command << "sed \\$d " << filename.str() << "~ |   grep -v '^" << lowest_not_computed << " ' "  << " >" << filename.str();
            cerr << "          Executing " << grep_command.str() << endl;
            if (system(grep_command.str().c_str()) != 0)
            {
                cerr << " Execution failed" << endl;
                exit(1);
            }
            lowest_not_computed--;
        }
     
        ofstream sdp_product_file_out;
        sdp_product_file_out.open (filename.str().c_str(),ofstream::out|ofstream::app);
        if (!sdp_product_file_out.good())
        {
            cerr << "Failed creating file with sdp products " << filename.str() << endl;
            exit(1);
        }
        
        cerr << "Computing flag products of the SDP to file " << filename.str() << endl;
        print_CSDP_flag_products_part(Kn, upper_bound, sdp_product_file_out, verbose_output, lowest_not_computed);
        sdp_product_file_out.close();
    }

   
    sdp_product_file.open (filename.str().c_str(),ifstream::in);
    if (!sdp_product_file.good())
    {
        cerr << "Failed obtaining file with sdp products " << filename.str() << endl;
        exit(1);
    }
    
    cerr << "Copying flag products of the SDP from " << filename.str() << endl;
    ostr << sdp_product_file.rdbuf();
    sdp_product_file.close();
    
}





// The following function megres dest_flags with src_flags and clears src_flags
void merge_flags_lists_parallel(vector<flag> &dest_flags, vector<flag> &src_flags)
{
    
    //    cout << flag_list.size() << endl;
    
    vector<flag> new_flags;
    new_flags.reserve(src_flags.size());
    
#pragma omp parallel for
    for (int k = 0; k < (int)src_flags.size(); k++)
    {
        if (!g_already_in_known_flags(src_flags[k],dest_flags))
        {
#pragma omp critical (merging_lists)
            {
                new_flags.push_back(src_flags[k]);
            }
        }
    }
//#ifdef DONT_USE_C11    
    dest_flags.insert(dest_flags.end(), new_flags.begin(), new_flags.end() );
    src_flags.clear();
    vector<flag>().swap( src_flags ); // free the memory
//#else
//    dest_flags.insert(dest_flags.end(), std::make_move_iterator(new_flags.begin()), std::make_move_iterator(new_flags.end()) );                                
//    src_flags.clear();  
//    src_flags.shrink_to_fit(); // free the memory - does not work well on icc
//#endif  
}





// Not paralel version - very slow and not completely correct - in particular for ordered version.
void generate_labeled_flags_old(int flag_size, int type_size, bool verbose_output)
{
#ifdef G_ORDERED_VERTICES
    assert(0);
#endif
    int to_label_size = (int)g_unlabeled_flags[flag_size].size();
    //cerr << "Type size " << type_size << " for " << g_unlabeled_flags[flag_size][i].print() << endl;
    int mapping[flag_size];
    flag F;
    
    for (int i = 0; i < to_label_size; i++)
    {
        if (verbose_output)
            cerr << "Flag size "<<flag_size << " type size " << type_size << " labeling " << i << "/" << to_label_size << endl;

        for (int j = 0; j < flag_size; j++) mapping[j]=j;
        
        do {
            F.as_subflag(g_unlabeled_flags[flag_size][i], mapping, flag_size, type_size); // taking a subflag
            include_flag_in_list_if_new(F,g_flags);
        } while ( std::next_permutation(mapping,mapping+flag_size) );
    }
}


//vector<flag> g_types[V];
void create_types_of_size(int type_size)
{
    if (g_types[type_size].size() != 0) return;


    // Look if there are already some flags with given types...
    for (int i = 0; i < (int)g_flags.size(); i++)
    {
        if (g_flags[i].size() == 0) continue;
        
        if (g_flags[i][0].labeled_vertices_cnt() == type_size)
        {
            flag type;
            g_flags[i][0].get_type_subflag(type);
            g_types[type_size].push_back(type);
        }
    }
    if (g_types[type_size].size() != 0) return;
    
    
    // if not, just label graphs of apropriate size
    g_types[type_size] = g_unlabeled_flags[type_size];

    
#pragma omp parallel for
    for (int i = 0; i < (int)g_types[type_size].size(); i++)
    {
        g_types[type_size][i].make_all_vertices_labeled();
        //
        cerr << "New type: " << g_types[type_size][i].print() << endl;
    }
}

int get_reduced_type_id(const flag &f)
{
    int type_size = f.labeled_vertices_cnt();
    
    //cerr << "Testing size " << type_size << endl;
    
    for (int i = 0; i < (int)g_types[type_size].size(); i++)
    {
        if (f.have_same_type(g_types[type_size][i]))
        {
            return i;
        }
    }    
    return -1;
}



// 
void generate_labeled_flags(int flag_size, int type_size, bool verbose_output)
{
    create_types_of_size(type_size);
    
    int to_label_size = (int)g_unlabeled_flags[flag_size].size();
    
    // 
    vector< vector<flag> >  *flags;
    flags = new vector< vector<flag> >[to_label_size];
    
    int types = (int)g_types[type_size].size();
    
    // Avoid copying flags
    for (int i = 0; i < to_label_size; i++)
    {
        flags[i].resize(types);
    }
    
#ifdef G_ORDERED_VERTICES
    int labeled[] = {0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0};
    for (int j = 0; j < type_size; j++)
    {
        labeled[flag_size-1-j] = 1;
    }    
    do {
        //for (int j = 0; j < flag_size; j++) cerr << labeled[j] << " ";
        //cerr << endl;
        for (int i = 0; i < to_label_size; i++)
        {
            flag F;
            F = g_unlabeled_flags[flag_size][i];
            int Theta=0;
            for (int j = 0; j < flag_size; j++)
            {
                Theta = (Theta << 1) | labeled[j];
            }
            F.set_Theta(Theta);

            int type_of_F = get_reduced_type_id(F);
            if (type_of_F == -1)
            {
                cerr << "Testing labeled flag " << F.print() << " type " << type_of_F << endl;
                flag g;
                F.get_type_subflag(g);
                cerr << "Type: " << g.print() << endl;
            }
            if (type_of_F == -1) continue;
            //if (!g_already_in_known_flags(F,flags[i][type_of_F])) // they are always new
            {
                //cerr << "Adding " << F.print() << endl;
                //flags[i][type_of_F].push_back(F);
                include_flag_in_list_if_new(F, g_flags);
            }
        }
    } while ( std::next_permutation(labeled,labeled+flag_size) );
    
#else
    cerr << "Generating labeled flags for Cauchy-Swartz in parallel " << endl;
#pragma omp parallel for ordered
    for (int i = 0; i < to_label_size; i++)
    {
        if (verbose_output)
            cerr << "Flag size "<<flag_size << " type size " << type_size << " labeling " << i << "/" << to_label_size << endl;

        //cerr << "Type size " << type_size << " for " << g_unlabeled_flags[flag_size][i].print() << endl;
        // Permutations for labeling... Could be improved to distinguish only the first type_size vertices.
        int mapping[flag_size];
        flag F;
        for (int j = 0; j < flag_size; j++) mapping[j]=j;
        
        //int found_good_type = 0;
        do {
            F.as_subflag(g_unlabeled_flags[flag_size][i], mapping, flag_size, type_size); // taking a subflag
            int type_of_F = get_reduced_type_id(F);
            if (type_of_F == -1)
            {
                // We have each type only once -  3 3   1 1  2  and  3 3   1 2  1 are different types but enough to use just one
                continue;
            }
            //found_good_type++;
            if (!g_already_in_known_flags(F,flags[i][type_of_F]))
            {
                    flags[i][type_of_F].push_back(F);
            }
            //include_flag_in_list_if_new(F,flags[i],false);
        } while ( std::next_permutation(mapping,mapping+flag_size) );
        //cout << "Found good type " << found_good_type << endl;
    }
    
    // Todo: this might be also maybe paralelized
    for (int i = 0; i < to_label_size; i++)
    {
        for (int j = 0; j < (int)flags[i].size(); j++)
            for (int k = 0; k < (int)flags[i][j].size(); k++)
                include_flag_in_list_if_new(flags[i][j][k], g_flags);
        
        //merge_typed_flags_lists_parallel(g_flags, flags[i]);
    }
#endif
  
    delete[] flags;

    //cerr << "done " << endl;
}


//////////////////////////////////////////////////////// LOAD & DUMP
//////////////////////////////////////////////////////// LOAD & DUMP
//////////////////////////////////////////////////////// LOAD & DUMP
//////////////////////////////////////////////////////// LOAD & DUMP
//////////////////////////////////////////////////////// LOAD & DUMP
//////////////////////////////////////////////////////// LOAD & DUMP


bool load_objective_from_file(const string &filename, bool verbose_output)
{
    ifstream infile;
    infile.open (filename.c_str(), ifstream::in);
    if (!infile.good())
    {
        cerr << "Failed opening file with objective function " << filename << endl;
        return false;
    }
    
    cerr << "Loading objective function from file " << filename << endl;
        
    flag_and_coefficient fc;
    
    infile >> fc.coefficient;
    assert (fc.coefficient != 0);
    while (infile && fc.g.load_from_stream(infile,-1,-1))
    {
        // check if the flag is labeled
        if (fc.g.labeled_vertices_cnt() != 0)
        {
            cerr << "WARNING: You are using labeled flags in th objective function" << endl;
        }
        // check if there are no repetitions in the objective function..
        for (int i = 0; i < (int)g_objective_combination.size(); i++)
        {
            if (g_objective_combination[i].g.is_isomorphic_to(fc.g))
            {
                cerr << "WARNING: In the objecive function, flags " << g_objective_combination[i].g.print() << " and " <<
                fc.g.print() << " are the same " << endl;
                //exit(1);
            }
        }
        g_objective_combination.push_back(fc);
        infile >> fc.coefficient;
        
        if (fc.coefficient == 0)
        {
            //load_linear_constraints_from_stream(infile, verbose_output);
            break;
        }
    }
    
    infile.close();
    
    cerr << "# of entries in objective is " << g_objective_combination.size() << endl;
    
    return true;
}



// final_flags means that the flags will not be used any further
// for genertin other flags. Important when combined with G_USE_FIRST_EDGE_COLOR_FOR_BLOWUP_ONLY
bool load_unlabeled_flags_from_file(int sizeKn, bool final_flags = true)
{
    stringstream filename;
    
    filename << filename_prefix() << "__n" << sizeKn << "_unlabeled.txt";
    
    ifstream infile;
    infile.open (filename.str().c_str(), ifstream::in);
    if (!infile.good())
    {
        cerr << "Failed opening file with unlabeled flags " << filename.str() << endl;
        return false;
    }
    
    cerr << "Loading unlabeled flags from file " << filename.str() << endl;
    
    // For large instances, it really helps to reserve the space in containers
    //  before loading... so we read the file twice
    int sizes_cnt[V];
    for (int i = 0; i < V; i++) sizes_cnt[i] = 0;
    flag g;
    while (g.load_from_stream(infile,-1,0))
    {
        sizes_cnt[g.m_vertices]++;
    }
    for (int i = 0; i < V; i++) g_unlabeled_flags[i].reserve(sizes_cnt[i]);
    
//    infile.seek(0);
    infile.close();
    infile.open (filename.str().c_str(), ifstream::in);
    
    
    while (g.load_from_stream(infile,-1,0))
    {
        
        assert(sizeKn >= g.m_vertices);
        
#ifdef G_USE_FIRST_EDGE_COLOR_FOR_BLOWUP_ONLY
        if (!final_flags) // Drop graphs that contain edges from blow-up
        {
#ifdef G_COLORED_EDGES
            if (g.m_colored_edges[1] > 0) continue;
#endif
#ifdef G_COLORED_3EDGES
            if (g.m_colored_3edges[1] > 0) continue;
#endif
        }
#endif
#ifdef G_CHECK_FOR_FORBIDDEN_WHILE_LOADING_FLAGS
        if (is_flag_forbidden(g))
        {
            continue;
        }
#endif      
#ifdef G_REMOVE_DUPLICATES_WHILE_LOADING_FLAGS        
        bool new_flag = true;
        for (int i = 0; i < (int)g_unlabeled_flags[g.m_vertices].size();i++)
        {
            if (g.is_isomorphic_to(g_unlabeled_flags[g.m_vertices][i]))
            {
                new_flag = false;
            }
        }
        if (!new_flag) continue;
#endif   
        g_unlabeled_flags[g.m_vertices].push_back(g);
    }
    
    infile.close();
    
    for (int i = 0; i <= sizeKn; i++)
    {
        cerr << "Loaded # of unlabeled flags of size " << i << " is " << g_unlabeled_flags[i].size() << endl;
    }
    
    return true;
}



bool load_labeled_flags_from_file(int sizeKn)
{
    stringstream filename;
    filename << filename_prefix() << "__n" << sizeKn << "_labeled.txt";
    
    
    ifstream infile;
    infile.open (filename.str().c_str(), ifstream::in);
    if (!infile.good())
    {
        cerr << "Failed opening file with labeled flags " << filename.str() << endl;
        return false;
    }

   cerr << "Loading labeled flags from file " << filename.str() << endl;

    
   flag f;
	while (f.load_from_stream(infile,-1,-1))
	{
		include_flag_in_list(f, g_flags);
	}
	
	infile.close();
    
	return true;
}

bool dump_labeled_flags(int sizeKn)
{
    stringstream filename;
    filename << filename_prefix() << "__n" << sizeKn << "_labeled.txt";
    
    ofstream outfile;
    outfile.open (filename.str().c_str(), ofstream::out);
    if (!outfile.good())
    {
        cerr << "Failed opening file " << filename.str() << endl;
        return false;
    }
    
    cerr << "Writing labeled flags to file " << filename.str() << endl;
    
    for (int f = 0; f < (int)g_flags.size(); f++)
    {
        for (unsigned int x = 0; x < g_flags[f].size(); x++)
        {
            outfile << g_flags[f][x].print() << endl;
        }
        if (f < (int)g_flags.size()-1) outfile << endl;
    }
    
    outfile.close();
    
    return true;
}


bool dump_unlabeled_flags(int sizeKn)
{
    stringstream filename;
    filename << filename_prefix() << "__n" << sizeKn << "_unlabeled.txt";
    
    ofstream outfile;
    outfile.open (filename.str().c_str(), ofstream::out);
    if (!outfile.good())
    {
        cerr << "Failed opening file " << filename.str() << endl;
        return false;
    }
    
    cerr << "Writing unlabeled flags to file " << filename.str() << endl;
    
    for (int f = 0; f < V; f++)
    {
        for (unsigned int x = 0; x < g_unlabeled_flags[f].size(); x++)
        {
            outfile << g_unlabeled_flags[f][x].print() << endl;
        }
    }
    
    outfile.close();
    
    return true;
}


bool compare_flag_sizes(const flag&f1, const flag &f2)
{
    return f1.m_vertices < f2.m_vertices;
}

void sort_flags_by_size(vector<flag> &flag_list)
{
    sort(flag_list.begin(), flag_list.end(), compare_flag_sizes);
}


#ifdef G_USE_PERMITTED_SUBFLAGS
void load_permitted()
{
    stringstream filename;
    filename <<  filename_prefix() << "__permitted.txt";
    
    ifstream infile;
    infile.open (filename.str().c_str(), ifstream::in);
    if (!infile.good())
    {
        cerr << "Failed opening file " << filename.str() << " no permitted structures are used" << endl;
        return;
    }
    
    int flags_in_file = 0;
    
    flag h;
    while (h.load_from_stream(infile,-1,0))
    {
        flags_in_file++;
        // check if h is not already there
        if (!(g_already_in_known_flags(h,g_permitted_subflags[h.m_vertices])))
        {
            g_permitted_subflags[h.m_vertices].push_back(h);
            //cerr << "Loaded forbidden graph " << h.print() << endl;
        }
    }
    
    infile.close();
    
    for (int i = 0; i < V; i++)
    {
        if (g_permitted_subflags[i].size() != 0)
        {
            cerr << "Loaded " << g_permitted_subflags[i].size() << " permitted subflags of size " <<  i  << " graphs from " << filename.str() << endl;
        }
    }
}
#endif

void load_forbidden()
{
    stringstream filename;
    filename <<  filename_prefix() << "__forbidden.txt";
    
    ifstream infile;
    infile.open (filename.str().c_str(), ifstream::in);
    if (!infile.good())
    {
        cerr << "Failed opening file " << filename.str() << " no forbidden structures are used" << endl;
        return;
    }
    
    int flags_in_file = 0;
    
    flag h;
    while (h.load_from_stream(infile,-1,0))
    {
        flags_in_file++;
        // check if h is not already there
        if (!(g_already_in_known_flags(h,g_forbidden_subflags)))
        {
            g_forbidden_subflags.push_back(h);
            g_forbidden_subflags_by_size[h.m_vertices].push_back(h);
            //cerr << "Loaded forbidden graph " << h.print() << endl;
        }
    }
    
    infile.close();
    
    // Idea is that it is faster to test smaller subflags than bigger
    // so lets first test smaller ones
    sort_flags_by_size(g_forbidden_subflags);
    
    cerr << "Loaded " << g_forbidden_subflags.size() << " forbidden graphs from " << filename.str() << endl;
    if (flags_in_file != (int)g_forbidden_subflags.size())
    {
        cerr << "File " << filename.str() << " contains " << flags_in_file-g_forbidden_subflags.size() << " duplicate  graphs." << endl;    
    }
    
    //for (int i = 0; i < g_forbidden_subflags.size(); i++)
    //{
    //    cerr << g_forbidden_subflags[i].print() << endl;
    //}
}

#ifdef G_COLORED_EDGES_BLIND
void load_blind_colorededge_permutations()
{
    stringstream filename;
    filename <<  filename_prefix() << "__edgeblind_permutations.txt";
    
    ifstream infile;
    infile.open (filename.str().c_str(), ifstream::in);
    if (!infile.good())
    {
        cerr << "Failed opening file " << filename.str() << " for allowed edge color permutations (dont forget identity!)" << endl;
        cerr << "Using ALL possible permutations...." << endl;
        int color_permutation[] = {0,1,2,3,4,5,7,8,9,10,11,12,13,14}; // longer than needed
        
        do {
            vector<int> color_perm;
            for (int i = 0; i < COLORS_EDGES; i++)
            {
                color_perm.push_back(color_permutation[i]);
            }
            g_allowed_edgecolor_permutations.push_back(color_perm);
        } while ( std::next_permutation(color_permutation+1,color_permutation+COLORS_EDGES));

        return;
    }
    
    while (infile.good())
    {
        vector<int> color_perm;
        for (int i = 0; i < COLORS_EDGES; i++)
        {
            int color;
            infile >> color;
            assert (color >= 0 && color < COLORS_EDGES);
            color_perm.push_back(color);
        }
        if (!infile.good()) break;
        g_allowed_edgecolor_permutations.push_back(color_perm);
    }
    
    infile.close();
    
    cerr << "# of edge colored permutations: " << g_allowed_edgecolor_permutations.size() << endl;
}
#endif


#ifdef G_COLORED_VERTICES_BLIND
void load_blind_coloredvertex_permutations()
{
    stringstream filename;
    filename <<  filename_prefix() << "__vertexblind_permutations.txt";
    
    ifstream infile;
    infile.open (filename.str().c_str(), ifstream::in);
    if (!infile.good())
    {
        cerr << "Failed opening file " << filename.str() << " for allowed vertex color permutations (don't forget identity!)" << endl;
        cerr << "Assuming that all permutations are fine" << endl;
        int color_permutation[] = {0,1,2,3,4,5,7,8,9,10}; // longer than needed
        
        do {
            vector<int> color_perm;
            for (int i = 0; i < COLORS_VERTICES; i++)
            {
                color_perm.push_back(color_permutation[i]);
            }
            g_allowed_vertexcolor_permutations.push_back(color_perm);
        } while ( std::next_permutation(color_permutation+1,color_permutation+COLORS_VERTICES));
        return;
    }
    
    while (infile.good())
    {
        vector<int> color_perm;
        for (int i = 0; i < COLORS_VERTICES; i++)
        {
            int color;
            infile >> color;
            assert (color >= 0 && color < COLORS_VERTICES);
            color_perm.push_back(color);
        }
        if (!infile.good()) break;
        g_allowed_vertexcolor_permutations.push_back(color_perm);
    }
    
    infile.close();
    
    cerr << "# of vertex colored permutations: " << g_allowed_vertexcolor_permutations.size() << endl;
}
#endif


#ifdef G_COLORED_3EDGES_BLIND
void load_blind_colored3edge_permutations()
{
    stringstream filename;
    filename <<  filename_prefix() << "__3edgeblind_permutations.txt";
    
    ifstream infile;
    infile.open (filename.str().c_str(), ifstream::in);
    if (!infile.good())
    {
        cerr << "Failed opening file " << filename.str() << " for allowed edge color permutations (dont forget identity!)" << endl;
        exit(1);
    }
    
    while (infile.good())
    {
        vector<int> color_perm;
        for (int i = 0; i < COLORS_3EDGES; i++)
        {
            int color;
            infile >> color;
            assert (color >= 0 && color < COLORS_3EDGES);
            color_perm.push_back(color);
        }
        if (!infile.good()) break;
        g_allowed_3edgecolor_permutations.push_back(color_perm);
    }
    
    infile.close();
    
    cerr << "# of 3edge colored permutations: " << g_allowed_3edgecolor_permutations.size() << endl;
}
#endif


//////////////////////////////////////////////////////// 





void try_extensions_of_g_to_last_vertex_edges(flag &g, vector<flag> &flag_list)
{
#ifdef G_3EDGES  
#ifdef G_COLORED_EDGES
#error I dont know how to generate 2edges and 3edges at the same time.
#endif
#endif    

    int v = g.m_vertices;    
#ifdef G_3EDGES       
    try_add_3edges(g,v-1,0,1,flag_list);
    return;
#endif
#ifdef G_COLORED_3EDGES
    try_color_3edges(g,v-1,0,1,flag_list);
    return;
#endif    
#ifdef G_4EDGES       
    try_add_4edges(g,v-1,0,1,2,flag_list);
    return;
#endif
#ifdef G_COLORED_EDGES
    try_color_edge(g,v-1,0,flag_list);
    return;
#endif
    
    assert(0);
}


void try_extensions_of_g_to_last_vertex(flag &g, vector<flag> &flag_list)
{   
#ifdef G_COLORED_VERTICES        
    int v = g.m_vertices;
    for (int c = 1; c < COLORS_VERTICES; c++)
    {
        g.color_vertex(v-1,c);
        try_extensions_of_g_to_last_vertex_edges(g, flag_list);
    }
#else
    try_extensions_of_g_to_last_vertex_edges(g, flag_list);
#endif
}


void dump_vector_of_flags(vector <flag> *flag_lists, int previous_size, int sizeKn)
{
    stringstream filename;
    filename << filename_prefix() << "__n" << sizeKn << "_unlabeled_dump.txt";
    
    ofstream outfile;
    outfile.open (filename.str().c_str(), ofstream::out);
    if (!outfile.good())
    {
        cerr << "Failed opening file " << filename.str() << endl;
        return;
    }
    
    // dumping of flag lists...
    for (int i = 0; i < previous_size; i++)
    {
        for (int f = 0; f < (int)flag_lists[i].size(); f++)
        {
            outfile << flag_lists[i][f].print() << endl;
        }
        outfile << endl;
    }    
    
    outfile.close();
}

void generate_unlabeled_flags_of_size(int i, bool verbose_output, bool dump_unlabeled_while_generating)
{
    int previous_size = (int)g_unlabeled_flags[i-1].size();
    
    //vector <flag> flag_lists[previous_size]; // does not work on mac (llvm :-( )
    vector <flag> *flag_lists;
    flag_lists = new vector<flag>[previous_size];
    if (flag_lists == NULL)
    {
        cerr << "Memory allocation failed" << endl;
        exit(1);
    }
    
    //            #pragma omp parallel for
#pragma omp parallel for ordered schedule(dynamic)
    for (int j = 0; j < (int)g_unlabeled_flags[i-1].size(); j++)
    {
        flag_lists[j].reserve(previous_size);
        
        flag g;
        g.set_vertices(i);
        g.copy_from(g_unlabeled_flags[i-1][j]);
        //vector <flag> valid_extensions_of_g;
        //cout << "going for " << j << endl;
        try_extensions_of_g_to_last_vertex(g, flag_lists[j]);
        if (verbose_output)
        {
            cerr << "generated size " << i << ": " << j  << "/" << (int)g_unlabeled_flags[i-1].size() << " found " << flag_lists[j].size() << " flags " << endl;
        }
    }
    if (verbose_output)
    {
        cerr << "Flags generated. Merging part starts." << endl;
    }
    
    if (dump_unlabeled_while_generating)
        dump_vector_of_flags(flag_lists, previous_size, i);
    
    for (int power = 1; power < previous_size; power *= 2)
    {
        if (verbose_output)
        {
            cerr << "Trying " << power << " in " << previous_size << endl;
        }                
        for (int j = 0; j < previous_size; j += 2*power)
        {   
            if (j+power < previous_size)
            {
                if (verbose_output)
                {
                    cerr << "Merging  " << j << "<-" << j+power << "  of sizes " <<  flag_lists[j].size() << " " << flag_lists[j+power].size() << endl;
                }   
                merge_flags_lists_parallel(flag_lists[j],flag_lists[j+power]);
                //flag_lists[j+power].clear();
            }
        }
        if (dump_unlabeled_while_generating)
            dump_vector_of_flags(flag_lists, previous_size, i);
    }
    
    g_unlabeled_flags[i].swap(flag_lists[0]);
    
    delete[] flag_lists;
}



void extensions_of_g_with_print(flag &g, bool extension_count_copies)
{
    vector<flag> flag_list;
    
    extensions_of_g(g, flag_list);
    
    for (unsigned int x = 0; x < flag_list.size(); x++)
    {
        if (extension_count_copies)
        {
            cout << flag_list[x].count_labeled_copies_of(g) << "    ";
        }
        cout << flag_list[x].print() << endl;
    }
}


#ifndef G_DISABLE_MAIN

int main(int argc, char *argv[])
{
    // Parse command line
    int Kn = 0;
    string objective_file = "";
    string output_file = "";
    bool verbose_output = false;
    bool use_sdp_temp = false;
    bool extension = false;
    bool extension_count_copies = false;
    flag g_extensions;
    bool forbidden_test = false;
    flag g_forbidden_test;    
    bool use_sdpa = false;
    
    bool dump_unlabeled = false;
    bool dump_unlabeled_while_generating = false;
    bool quit_after_generating_unlabeled = false;
    bool force_generate_flags = false;
    
    bool upper_bound = false;
    bool lower_bound = false;
    bool force_generating_constriants = false;
    
    bool don_run_csdp = false;
    
    string csdp_binary="csdp";
    
    
    
    if (argc <= 1)
    {
        cerr << endl;
        cerr << "Usage: " << argv[0] << " -n SIZE_OF_UNLABELED_FLAGS [-obj OBJECTIVE_FILENAME] [-v] [-o OUTPUT_DAT-S] [-lb | -ub]" << endl;
        cerr << " -n SIZE_OF_UNLABELED_FLAGS   Size of unlabeled graphs" << endl;
        cerr << " -obj OBJECTIVE_FILENAME      File containing objective function" << endl;
        cerr << " -v                           Display progress when creating SDP and generating graphs" << endl;
        cerr << " -o OUTPUT_DAT-S              Write sdp to a file OUTPUT_DAT-S, usable 'stdout', default test.dat-s" << endl;
        cerr << " -ub                          Creates SDP computing UPPER BOUND on the objective" << endl;        
        cerr << " -lb                          Creates SDP computing LOWER BOUND on the objective" << endl;
        cerr << " -fp                          Stores flag products or tries to reuse them - usefull for repeated computations, eats more space" << endl;
        cerr << " -e GRAPH                     Prints all extnesions of GRAPH and exits" << endl;        
        cerr << " -ec GRAPH                    Prints all extnesions of GRAPH and # of labeled copies of GRAPH in extensions and exits" << endl;        
        cerr << " -ft GRAPH                    Forbiden Test - checks if GRAPH is forbidden" << endl;        
        cerr << " -fgf                         Force generating flags - not loading them from files" << endl;
        cerr << " -fgc                         Force generating constraints - not loading from file" << endl;
        cerr << " -du                          Dump unlabeled even when loaded from file - usefull for example if the input contain also forbidden graphs, then this can work a 1 time filter" << endl;
        cerr << " -dug                         Dump unlabeled flags as they are being generated - usefull for example if you want to enumerate all graphs and not really compute the rest" << endl;
        cerr << " -qagu                        Quit after generating unlabeled flags" << endl;
        cerr << " -ncsdp                       Do not run csdp at the end" << endl;
        cerr << " -csdp CSDPBIN                Command to run when running csdp. Default is csdp." << endl;
        cerr << " -sdpa                        use sdpa rather than csdp" << endl;
        cerr << endl;
        cerr << "Filenames:" << endl;
        cerr << "    " << filename_prefix() << "__?n_unlabeled.txt    unlabeled flags" << endl; 
        cerr << "    " << filename_prefix() << "__?n_labeled.txt      labeled flags" << endl;
        cerr << "    " << filename_prefix() << "__?n_sdp_products.txt part of sdp" << endl;
        cerr << "    " << filename_prefix() << "__forbidden.txt       forbidden flags" << endl;
        cerr << "    " << filename_prefix() << "__objective.txt       default objective" << endl;
#ifdef G_USE_PERMITTED_SUBFLAGS
        cerr << "    " << filename_prefix() << "__permitted.txt       permitted subflags" << endl;
#endif        
#ifdef G_COLORED_EDGES_BLIND
        cerr << "    " << filename_prefix() << "__edgeblind_permutations.txt  allowed perms" << endl;
#endif        
#ifdef G_COLORED_3EDGES_BLIND
        cerr << "    " << filename_prefix() << "__3edgeblind_permutations.txt  allowed perms" << endl;
#endif
        cerr << endl;
        return 0;
    }  
    
    
    int i = 1;
    while (i < argc)
    {        
        if (string(argv[i]) == "-n") {
            Kn = atoi(argv[i+1]);
            i++;
        } else if (string(argv[i]) == "-obj") {
            objective_file = argv[i + 1];
            i++;            
        } else if (string(argv[i]) == "-o") {
            output_file = argv[i + 1];
            i++;
        } else if (string(argv[i]) == "-csdp") {
            csdp_binary = argv[i + 1];
            i++;
        } else if (string(argv[i]) == "-v") {
            verbose_output = true;
        } else if (string(argv[i]) == "-lb") {
            lower_bound = true;
        } else if (string(argv[i]) == "-ub") {
            upper_bound = true;
        } else if (string(argv[i]) == "-du") {
            dump_unlabeled = true;
        } else if (string(argv[i]) == "-dug") {
            dump_unlabeled_while_generating = true;
        } else if (string(argv[i]) == "-qagu") {
            quit_after_generating_unlabeled = true;
        } else if (string(argv[i]) == "-ncsdp") {
            don_run_csdp = true;            
        } else if (string(argv[i]) == "-sdpa") {
            use_sdpa = true;     
        } else if (string(argv[i]) == "-fgc") {
            force_generating_constriants = true;
        } else if (string(argv[i]) == "-fp") {
            use_sdp_temp = true;
        } else if (string(argv[i]) == "-extensions" || string(argv[i]) == "-e" || string(argv[i]) == "-ec") {
            extension_count_copies = string(argv[i]) == "-ec";
            g_extensions.load_from_string(argv[i + 1]);
            extension = true;
            i++;
        } else if (string(argv[i]) == "-forbidden_test" || string(argv[i]) == "-ft" ) {
            g_forbidden_test.load_from_string(argv[i + 1]);
            forbidden_test = true;
            i++;
        } else {
            cerr << "Unsupported argument " << argv[i] << " " << endl;
            return 0;
        }
        i++;
    }

    
    
#ifdef G_COLORED_EDGES_BLIND    
    load_blind_colorededge_permutations();
#endif
#ifdef G_COLORED_3EDGES_BLIND    
    load_blind_colored3edge_permutations();
#endif
#ifdef G_COLORED_VERTICES_BLIND    
    load_blind_coloredvertex_permutations();
#endif

    
    load_forbidden();

#ifdef G_USE_PERMITTED_SUBFLAGS
    load_permitted();    
#endif  
    
    
    if (extension)
    {
        extensions_of_g_with_print(g_extensions,extension_count_copies);
        return 0;
    }

    if (forbidden_test)
    {
        if (is_flag_forbidden(g_forbidden_test))
        {
            cerr << "-ft graph forbidden " << g_forbidden_test.print() << endl;
        } else {
            cerr << "-ft graph not forbidden " << g_forbidden_test.print() << endl;    
        }
        return 0;
    }
    
    
    
    if (objective_file == "")
    {
        stringstream filename;
        filename <<  filename_prefix() << "__objective.txt";
    
        objective_file = filename.str();
        cerr << "Objective file not provided, using default filename " << objective_file << endl;
    }
    
    if (!load_objective_from_file(objective_file, verbose_output))
    {
        return 1;
    }    
    
    assert(Kn <= V);
        

    
    // Getting unlabeled flags...
    if (force_generate_flags || !load_unlabeled_flags_from_file(Kn))
    {
#ifdef G_CROSSINGS
        cerr << "Cannot generate unlabeled flags. Must be provided." << endl;
        return 1;
#endif        
        // Try to reuse previous graphs...
        int loaded_size = 0;
    
        // blow-upping and generating would not work correctly...
        if (!force_generate_flags)
        {
            loaded_size = Kn-1;
            cerr << "Trying to load file with smaller flags..." << endl;
            while (loaded_size > 0 && !load_unlabeled_flags_from_file(loaded_size,false)) loaded_size--;
        }
        
        if (loaded_size == 0)
        {
            cerr << "Unable to load any smaller graphs. Starting from empty graph." << endl;
            flag g_zero;
            g_zero.set_vertices_and_Theta(0,0);
            g_unlabeled_flags[0].push_back(g_zero);
        }
            
        cerr << "Generating unlabeled flags of sizes " << loaded_size+1 << " to " << Kn << endl;
        
        for (int i = loaded_size+1; i <= Kn; i++)
        {
            generate_unlabeled_flags_of_size(i, verbose_output, dump_unlabeled_while_generating);
            cerr << "Unlabbeled flags of size "<< i << ": " << g_unlabeled_flags[i].size() << endl;
        } 
            
#ifdef G_USE_FIRST_EDGE_COLOR_FOR_BLOWUP_ONLY
        // Create blow-ups            
        for (int i = 1; i <= Kn; i++)
        {
            cerr << "Before blow-up unlabbeled flags of size "<< i << ": " << g_unlabeled_flags[i].size() << endl;
            generate_blowups_by_one_vertex(g_unlabeled_flags[i-1], g_unlabeled_flags[i]);
            cerr << "After blow-up unlabbeled flags of size "<< i << ": " << g_unlabeled_flags[i].size() << endl;
        }
#endif
        
        dump_unlabeled_flags(Kn);
    } 
    else
    {
        if (dump_unlabeled) dump_unlabeled_flags(Kn);
    }
    if (quit_after_generating_unlabeled)
    {
        cerr << "Quitting after generating unlabeled flags." << endl;
        return 0;
    }
    
    // labeled flags
    g_flags.reserve(MAX_FLAG_TYPES); // Should make live much faster
    if (force_generate_flags || !load_labeled_flags_from_file(Kn))
    {
        cerr << "Generating labeled flags..." << endl;
        // Generating all labeled flags:
        int last_types = (int)g_flags.size();
//// TODO: Make this parallel        
        for (int i = 1; i <= Kn/2; i++)
        {
            cerr << "Labeled flags " << Kn-i << ":" << Kn-2*i << " give ... ";
            generate_labeled_flags(Kn-i,Kn-2*i, verbose_output);
            int gain = (int)g_flags.size() - last_types;
            cerr << gain << " types ";
            for (int j = last_types; j < (int)g_flags.size(); j++)
                cerr << g_flags[j].size() << " ";
            cerr << endl;
            last_types = (int)g_flags.size();
        }
        dump_labeled_flags(Kn);
    }
    cerr << "Labeled flag have " << (int)g_flags.size() << " types. Counts: ";
    for (int i = 0; i < (int)g_flags.size(); i++) cerr << " " << g_flags[i].size();
    cerr << endl;
   
    
    if (!upper_bound && !lower_bound)
    {
        cerr << "I dont know if I should try upper bound our lower bound - you need to tell me using -lb or -ub" << endl;
        return 1;
    }
    
    if (upper_bound && lower_bound)
    {
        cerr << "I'm sorry, but I cannot do both upper and lower bound at the same time." << endl;
        return 1;
    }    
    
    
    // create result_file
    if (output_file == "" )
    {
        stringstream filename;
        filename << "SDP_n" << Kn << "_";
        if (lower_bound) filename << "LB_";
        else  filename << "UB_";
        filename <<  objective_file << ".dat-s"; 
        output_file = filename.str();
    }
    stringstream filename;
    filename << output_file << ".result";
    string result_file = filename.str();   
    
    
    if (output_file == "stdout")
    {
        cerr << "Generating SDP program to stdout..." << endl;
        print_CSDP(Kn,upper_bound,cout,verbose_output,use_sdp_temp);

#ifdef USE_COUNT_INSTEAD_OF_DENSITY_IN_OBJECTIVE
        cerr << "Warning - using count instead of density in SDP" << endl;
#endif
        
    } else {
        if (output_file == "" )
        {
            stringstream filename;
            filename << "SDP_n" << Kn << "_";
            if (lower_bound) filename << "LB_";
            else  filename << "UB_";
            filename <<  objective_file << ".dat-s"; 
            output_file = filename.str();
        }
        stringstream filename;
        filename << output_file << ".result";
        string result_file = filename.str();
               
        ofstream outfile;
        outfile.open (output_file.c_str(), ofstream::out);
        if (!outfile.good())
        {
            cerr << "Failed opening file " << output_file << endl;
            return -1;
        }
        cerr << "Generating SDP program to " << output_file << endl;
        print_CSDP(Kn,upper_bound,outfile,verbose_output,use_sdp_temp);
        outfile.close();
        
#ifdef USE_COUNT_INSTEAD_OF_DENSITY_IN_OBJECTIVE
        cerr << "Warning - using count instead of density in SDP" << endl;
#endif
        
        if (!don_run_csdp)
        {
            if (use_sdpa)
            {
                execlp("sdpa","sdpa","-ds",output_file.c_str(),"-o",result_file.c_str(),(char *)NULL);                
            }
            else
            {
                execlp(csdp_binary.c_str(),"csdp",output_file.c_str(),result_file.c_str(),(char *)NULL);
            }
        }
    }
    
    cerr << "Done." << endl;
    
    
    return 0;    
}

#else
#error "Bubu"
#endif




==> anc/generate_funky.py <==
#Generating directed P4 if also no T3

def plot_header():
    print "Latex"

def plot_P4(v,str,special=[]):
    print '\\begin{tikzpicture}\\base'
    split = [0,1.7,1.7,1.7,1.7,1.7]
    for i in range(4):
        blob = v[i]
        if i in set(special):
            print '\draw (270-72-72*{}:{}) node[insep_special](y{}){};'.format(blob,split[blob],i,"{}")
        else:
            print '\draw (270-72-72*{}:{}) node[insep](y{}){};'.format(blob,split[blob],i,"{}")
        split[blob] += 0.3
    print '\\draw[full] (y0)--(y1); \\draw[full] (y1)--(y2); \\draw[full] (y2)--(y3);'
    print '\\draw (0,-3) node{'+str+'};'
    print '\\end{tikzpicture}'

def contains_a_to_b(v,a,b):
    for i in range(3):
        if v[i] == a and v[i+1] == b:
            return True
    return False

def find_ab(v,a,b):
    for i in range(3):
        if v[i] == a and v[i+1] == b:
            return [i,i+1]
    return None    

def contains_a_nonedge_b(v,a,b):
    if v[0] == a and v[2] == b:
            return True
    if v[0] == a and v[3] == b:
            return True
    if v[1] == a and v[3] == b:
            return True
    return False

def find_ab_nonedge(v,a,b):
    if v[0] == a and v[2] == b:
            return [0,2]
    if v[0] == a and v[3] == b:
            return [0,3]
    if v[1] == a and v[3] == b:
            return [1,3]
    return None   


def is_edge(a,b):
    if a == 0 or b == 0 or (a+1 == b) or (a == b) or (a == 5 and b == 1):
        return True
    return False

def is_non_edge(a,b):
    if a == 0 or b == 0:
        return True
    if a+1 == b:
        return False
    if (a == 5) and (b == 1):
        return False
    if b+1 == a:
        return False
    if (b == 5) and (a == 1):
        return False
    return True

def is_funky_type_1(a,b):
    if a == 0 or b == 0:
        return False
    if a == b+1 or (a == 1 and b == 5):
        return True
    return False

def is_funky_type_2(a,b):
    if a == 0 or b == 0:
        return False
    if a == b+2 or (a == 1 and b == 4) or (a == 2 and b == 5):
        return True
    return False


def is_funky_type_4(a,b):
    if a == 0 or b == 0:
        return False
    funky_4 = set([12, 15, 23, 21, 34, 32, 43, 45, 51, 54])
    if (a*10+b) in funky_4:
        return True
    return False


def test_v_funky_a_to_b(v, from_a, to_b, use_df=False, skip_type1=False, skip_type2=False, skip_type4=False):
    if not contains_a_to_b(v,from_a, to_b):
        return None
    
    for [x,y] in [[0,1], [1,2], [2,3]]:
       if skip_type1 and is_funky_type_1(v[x],v[y]):
           return None
       if skip_type2 and is_funky_type_2(v[x],v[y]):
           return None

    for [x,y] in [[0,2], [0,3], [1,3]]:
       if skip_type4 and is_funky_type_4(v[x],v[y]):
           return None


    
    [a,b] = find_ab(v, from_a, to_b)
            
    # Path is a--b--x--y 
    if a == 0:
        [x,y] = [2,3] # here [a,b] = [0,1]
        if (not is_edge(v[2],v[3])) or (v[2] == v[3]):
            return "f"
        #print v
        str_x = "x[{}]".format(v[2])
        str_y = "x[{}]".format(v[3])
        if use_df:
            if v[x] == v[a]:
               str_x = "danon"
            if v[x] == v[b]:
               str_x = "dbout"
            if v[y] == v[a]:
               str_y = "danon"
            if v[y] == v[b]:
               str_y = "dbnon"
        if v[b] == v[x]:
            str_x = "dfb"       
        if not is_non_edge(v[a],v[2]):
            str_x = "dfa[{}]".format(v[2])
        if not is_non_edge(v[a],v[3]):
            str_y = "dfa[{}]".format(v[3])
        if not is_edge(v[b],v[2]):
            str_x = "dfb[{}]".format(v[2])
        if not is_non_edge(v[b],v[3]):
            str_y = "dfb[{}]".format(v[3])
           
    # path x--a--b--y
    if a == 1:
        [x,y] = [0,3] # here [a,b] = [1,2]
        if (not is_non_edge(v[0],v[3])) or (v[x] == v[y]):
            return "f"
        #print v
        str_x = "x[{}]".format(v[0])
        str_y = "x[{}]".format(v[3])
        if use_df:
            if v[x] == v[a]:
               str_x = "dain"
            if v[x] == v[b]:
               str_x = "dbnon"
            if v[y] == v[a]:
               str_y = "danon"
            if v[y] == v[b]:
               str_y = "dbout"
        if v[b] == v[y]:
            str_y = "dfb"  
        if v[a] == v[x]:
            str_x = "dfa"                           
        if not is_edge(v[0],v[1]):
            str_x = "dfa[{}]".format(v[0])
        if not is_non_edge(v[1],v[3]):
            str_y = "dfa[{}]".format(v[3])
        if not is_non_edge(v[0],v[2]):
            str_x = "dfb[{}]".format(v[0])
        if not is_edge(v[2],v[3]):
            str_y = "dfb[{}]".format(v[3])

    # Path is x--y--a--b
    if a == 2:
        [x,y] = [0,1] # here [a,b] = [2,3]
        if (not is_edge(v[0],v[1])) or (v[x] == v[y]):
            return "f"
        #print v
        str_x = "x[{}]".format(v[0])
        str_y = "x[{}]".format(v[1])
        if use_df:
            if v[x] == v[a]:
               str_x = "danon"
            if v[x] == v[b]:
               str_x = "dbnon"
            if v[y] == v[a]:
               str_y = "dain"
            if v[y] == v[b]:
               str_y = "dbnon" 
        if v[a] == v[y]:
            str_y = "dfa"                        
        if not is_non_edge(v[x],v[a]):
            str_x = "dfa[{}]".format(v[x])
        if not is_edge(v[y],v[a]):
            str_y = "dfa[{}]".format(v[y])
        if not is_non_edge(v[b],v[x]):
            str_x = "dfb[{}]".format(v[x])
        if not is_non_edge(v[b],v[y]):
            str_y = "dfb[{}]".format(v[y])    
    #print "{} {}*{}".format(v,str_x,str_y)     
    #print "{}*{}".format(str_x,str_y)
    
    if "dfa" in str_x:
        str_x = "dfa"
    if "dfb" in str_x:
        str_x = "dfb"
    if "dfa" in str_y:
        str_y = "dfa"
    if "dfb" in str_y:
        str_y = "dfb"
    
    if str_x == str_y:
        return "{}*{}/2".format(str_x,str_y)
    if str_x < str_y:
        return "{}*{}".format(str_x,str_y)
    else:
        return "{}*{}".format(str_y,str_x)




def test_v_funky_a_to_b_type_4(v,from_a,to_b,swap_letters_ab = False, use_df=False):
    if not contains_a_nonedge_b(v,from_a, to_b):
        return None

    for [x,y] in [[0,1], [1,2], [2,3]]:
       if is_funky_type_1(v[x],v[y]):
           return None
       if is_funky_type_2(v[x],v[y]):
           return None
           
    #print "still going ", v
    
    [a,b] = find_ab_nonedge(v, from_a, to_b)
            
    # path is  a--x--b--y
    if a == 0 and b == 2:
        [x,y] = [1,3] # here [a,b] = [0,2]
        if not is_non_edge(v[x],v[y]):
            return "f"
        str_x = "x[{}]".format(v[x])
        str_y = "x[{}]".format(v[y])
        if use_df:
            if v[x] == v[a]:
               str_x = "daout" 
            if v[y] == v[a]:
               str_y = "danon"
            if v[x] == v[b]:
               str_x = "dbin" 
            if v[y] == v[b]:
               str_y = "dbout"
        if v[a] == v[x]:
            str_x = "dfa"
        if v[b] == v[x]:
            str_x = "dfb"
        if v[b] == v[y]:
            str_y = "dfb"
        if not is_edge(v[a],v[x]):
            str_x = "dfa[{}]".format(v[x])
        if not is_non_edge(v[a],v[y]):
            str_y = "dfa[{}]".format(v[y])
        if not is_edge(v[x],v[b]):
            str_x = "dfb[{}]".format(v[x])
        if not is_edge(v[b],v[y]):
            str_y = "dfb[{}]".format(v[y])
            
    # path is  a--x--y--b      
    if a == 0 and b == 3:
        [x,y] = [1,2] # here [a,b] = [1,2]
        if not is_edge(v[x],v[y]):
            #print " x-y is funky"
            return "f"
            
        str_x = "x[{}]".format(v[x])
        str_y = "x[{}]".format(v[y])
        if use_df:
            if v[x] == v[a]:
               str_x = "daout" 
            if v[y] == v[a]:
               str_y = "danon"
            if v[x] == v[b]:
               str_x = "dbnon" 
            if v[y] == v[b]:
               str_y = "dbin"
        if v[a] == v[x]:
            str_x = "dfa"
        if v[b] == v[y]:
            str_y = "dfb"               
        if not is_edge(v[a],v[x]):
            str_x = "dfa[{}]".format(v[x])
        if not is_non_edge(v[a],v[y]):
            str_y = "dfa[{}]".format(v[y])
        if not is_non_edge(v[x],v[b]):
            str_x = "dfb[{}]".format(v[x])
        if not is_edge(v[y],v[b]):
            str_y = "dfb[{}]".format(v[y])

    # path is  x--a--y--b      
    if a == 1 and b == 3:
        [x,y] = [0,2] # 
        if not is_non_edge(v[x],v[y]):
            #print " x-y is funky"
            return "f"
        str_x = "x[{}]".format(v[x])
        str_y = "x[{}]".format(v[y])
        if use_df:
            if v[x] == v[a]:
               str_x = "dain" 
            if v[y] == v[a]:
               str_y = "daout"
            if v[x] == v[b]:
               str_x = "dbnon" 
            if v[y] == v[b]:
               str_y = "dbin" 
        if v[a] == v[x]:
            str_x = "dfa"
        if v[a] == v[y]:
            str_y = "dfa"
        if v[b] == v[y]:
            str_y = "dfb"              
        if not is_edge(v[x],v[a]):
            str_x = "dfa[{}]".format(v[x])
        if not is_edge(v[a],v[y]):
            str_y = "dfa[{}]".format(v[y])
        if not is_non_edge(v[x],v[b]):
            str_x = "dfb[{}]".format(v[x])
        if not is_edge(v[y],v[b]):
            str_y = "dfb[{}]".format(v[y])
    #print "{} {}*{}".format(v,str_x,str_y)     
    #print "{}*{}".format(str_x,str_y)
    
    if "dfa" in str_x:
        str_x = "dfa"
    if "dfb" in str_x:
        str_x = "dfb"
    if "dfa" in str_y:
        str_y = "dfa"
    if "dfb" in str_y:
        str_y = "dfb"
        
    return_str=""    
    if str_x == str_y:
        return_str="{}*{}/2".format(str_x,str_y)
    elif str_x < str_y:
        return_str="{}*{}".format(str_x,str_y)
    else:
        return_str="{}*{}".format(str_y,str_x)

    if swap_letters_ab:
        return_str = return_str.replace('a','W').replace('b','a').replace('W','b')
        
    return return_str

def is_funky(v,a,b):
    if v[a] == 0 or v[b] == 0:
        return False
    [a,b] = sorted([a,b])
    if a+1 == b:
        if not is_edge(v[a],v[b]) or v[a] == v[b]:
            return True
    else:
        if not is_non_edge(v[a],v[b]):
            return True
    return False
    
def test_funky_all_in_one(v,x):
    if v[x] != 1:
        return None
    for [a,b] in [[0,1], [1,2], [2,3]]:
        if ((not is_edge(v[a],v[b])) or (v[a] == v[b] and v[a] != 0)) and x != a and x != b:
            return None
    for [a,b] in [[0,2], [0,3], [1,3]]:
        if (not is_non_edge(v[a],v[b])) and x != a and x != b:
            return None
    
    if x < 3 and v[x] == v[x+1]:
        return None

    if x > 0 and v[x] == v[x-1]:
        return None

    
    v_idx = [0,1,2,3]
    del v_idx[x]
    #print x,v, v_idx
    [a,b,c] = v_idx

    # skip x[0]
    if v[a] == 0 or v[b] == 0 or v[c] == 0:
        return None

    str_a = "x[{}]".format(v[a])
    str_b = "x[{}]".format(v[b])
    str_c = "x[{}]".format(v[c])
    
    if is_funky(v,a,x):
       str_a = "df[{}]".format(v[a]) 
    if is_funky(v,b,x):
       str_b = "df[{}]".format(v[b]) 
    if is_funky(v,c,x):
       str_c = "df[{}]".format(v[c]) 
            
    all_str=sorted([str_a,str_b,str_c])
    return "{}*{}*{}".format(all_str[0], all_str[1], all_str[2])

TestType = 5

all_constraints = set()
for a in range(6):
    for b in range(6):
        for c in range(6):
            for d in range(6):
                v = [a,b,c,d]
                
                if TestType == 1:
                    plot_special=find_ab(v,2,1)
                    entry= test_v_funky_a_to_b(v,2,1, use_df=False, skip_type1=False, skip_type2=False)
                if TestType == 2:
                    plot_special=find_ab(v,3,1)
                    entry= test_v_funky_a_to_b(v,3,1, use_df=False, skip_type1=True, skip_type2=False)
                if TestType == 3:
                    plot_special=find_ab(v,1,3)
                    entry= test_v_funky_a_to_b(v,1,3, use_df=False, skip_type1=True, skip_type2=True, skip_type4= False)
                if TestType == 4:
                   plot_special=find_ab_nonedge(v,1,2)
                   entry= test_v_funky_a_to_b_type_4(v,1,2, swap_letters_ab=False)
                
                if TestType == 5:
                    for x in range(4):
                       entry=test_funky_all_in_one(v,x) 
                       if not entry == None:
                            plot_P4(v,entry,[x])
                            all_constraints.add(entry)
                    entry=None

                    
                if not entry == None:
                    if not entry == "f":
                        plot_P4(v,entry, plot_special)
                    all_constraints.add(entry)
                    
                if TestType == 4:
                    entry= test_v_funky_a_to_b_type_4(v,2,1, swap_letters_ab=True)
                    if not entry == None:
                        if not entry == "f":
                            plot_P4(v,entry, find_ab_nonedge(v,2,1))
                        all_constraints.add(entry)



                  
out_str=""
for entry in sorted(list(all_constraints)):
    out_str += " + "
    out_str += entry


print "%  ",out_str



==> anc/mesh-opt.cpp <==
/* 
This file is part of project maximizing the number of directed P_4s
 in T_3-free graphs.
 
               I. Choi B. Lidicky, F. Pfender
 
It provides an upper bound for the program (P) from Claim ??.

 
Usage:
 g++ mesh-opt.cpp -Wall -O3 -o mesh-opt && ./mesh-opt

If you have OpenMP, you could use
 g++ mesh-opt.cpp -Wall -O3 -o mesh-opt -fopenmp && ./mesh-opt
 
 */

#include <iostream>
#include <fstream>
#include <sstream>
#include <istream>
#include <vector>
#include <utility>
#include <assert.h>
#include <cstring>
#include <algorithm>
#include <cstdarg>
#include <cmath>
#include <limits> 


using namespace std;


const double max21 = 0.21;
const int steps = 100; // Number of steps for each Xi in the recursion
const double stepsize = max21/steps;


const double Xmax = max21 + 2*stepsize; // Upper bound for Xi

const double funkyDegree = 0.17;

const int funkyDegreeInt = (funkyDegree*steps)/Xmax - 4; // the - 4 is to cover all rounding errors 

const double extra =  0.5/steps;

int main(int argc, char *argv[])
{

	double max_total =  0;

// Configruation 1
    const int o_max[] = {0,  steps, 0, steps, 0, 0};
    const int i_max[] = {0,  steps, 0, steps, 0, 0};

// Configruation 2
//    const int o_max[] = {0,  steps, 0, 0, steps, 0};
//    const int i_max[] = {0,  steps, 0, 0, steps, 0};

// Configruation 3
//    const int o_max[] = {0,  steps, 0, steps, 0, 0};
//    const int i_max[] = {0,  steps, 0, 0, steps, 0};
    
// Configruation 4
//    const int o_max[] = {0,  steps,     0, 0, steps, 0};
//    const int i_max[] = {0,      0, steps, 0, steps, 0};

    
    
#pragma omp parallel for ordered schedule(dynamic)
	for (int o1 = 1; o1 <= o_max[1]; o1++)
    {
        double max_inside = 0;
        int o[6];
        int i[6];
        int n[6];
        o[1] = o1;
        
        for (i[1] = 0; i[1] <= i_max[1]; i[1]++)
        for (i[2] = 0; i[2] <= i_max[2]; i[2]++)
        for (i[3] = 0; i[3] <= i_max[3]; i[3]++)
	    for (i[4] = 0; i[4] <= i_max[4]; i[4]++)
	    for (i[5] = 0; i[5] <= i_max[5]; i[5]++)

        for (o[2] = 0; o[2] <= max(0,o_max[2]-i[2]); o[2]++)
        for (o[3] = 0; o[3] <= max(0,o_max[3]-i[3]); o[3]++)
        for (o[4] = 0; o[4] <= max(0,o_max[4]-i[4]); o[4]++)
        for (o[5] = 0; o[5] <= max(0,o_max[5]-i[5]); o[5]++)
        
	{
		for (int j = 1; j <= 5; ++j) n[j] = steps - i[j] - o[j];

        
		// Kill entires with too few funky edges
    if (
	(o[1]+i[1]+n[2]+i[2]+i[3]+o[3]+i[4]+o[4]+n[5]+o[5] < funkyDegreeInt) ||
	(o[2]+i[2]+n[3]+i[3]+i[4]+o[4]+i[5]+o[5]+n[1]+o[1] < funkyDegreeInt) ||
	(o[3]+i[3]+n[4]+i[4]+i[5]+o[5]+i[1]+o[1]+n[2]+o[2] < funkyDegreeInt) ||
	(o[4]+i[4]+n[5]+i[5]+i[1]+o[1]+i[2]+o[2]+n[3]+o[3] < funkyDegreeInt) ||
	(o[5]+i[5]+n[1]+i[1]+i[2]+o[2]+i[3]+o[3]+n[4]+o[4] < funkyDegreeInt)
	) continue;

		int valueInt =
             o[1]*n[2]*n[3]+i[1]*o[3]*n[4]+n[3]*i[4]*o[1]+n[1]*n[2]*i[3] +
             o[2]*n[3]*n[4]+i[2]*o[4]*n[5]+n[4]*i[5]*o[2]+n[2]*n[3]*i[4] +
             o[3]*n[4]*n[5]+i[3]*o[5]*n[1]+n[5]*i[1]*o[3]+n[3]*n[4]*i[5] +
             o[4]*n[5]*n[1]+i[4]*o[1]*n[2]+n[1]*i[2]*o[4]+n[4]*n[5]*i[1] +
             o[5]*n[1]*n[2]+i[5]*o[2]*n[3]+n[2]*i[3]*o[5]+n[5]*n[1]*i[2];
        double value = valueInt*Xmax*Xmax*Xmax/(double)(steps*steps*steps);

		if (max_inside < value)
		{	
			max_inside = value;
			//cout << value+extra << " " << value << endl;
		}
	}
#pragma omp ordered
        {        
        cerr << "Done " << o1 << "/" << steps << endl;
        if (max_inside > max_total)
        {
            max_total = max_inside;
            cout << "Max(P)+extra=" << max_inside+extra << " Max(P)=" << max_inside << endl;
        }
        }
    }
	
    cout << "Discretization of (P)  is bounded by " << max_total << " and (P) is bounded by " << max_total + extra << endl;
    
	return 0;
}



==> anc/readme.txt <==




The calculation is performed with two types on two vertices. 

type non-edge, 4 flags, F_1   resulting matrix  Q_1 is  4x4  
type edge,     5 flags, F_2   resulting matrix  Q_2 is  5x5

F_1^T Q_1 F_1 + F_2^T Q_2 F_2


We guessed zero eigenvectors of Q_1 and Q_2 and created a projection matrices B_1 and B_2


Base orthogonal B_1 for  Q_1
[ 2  0 -3 -4]
[ 0  1  0 -1]
Base orthogonal B_2 for  Q_2
[ 1  0  0  0 -1]
[ 0  1  0  0 -1]
[ 0  0  1  0 -1]
[ 0  0  0  1 -1]


After projection, we get matrices M_1

[                      2 46049465833/10000000000]
[46049465833/10000000000       296205213/9765625]

and M_2 

[ 53950534167/2500000000  86668871769/5000000000    9145312787/500000000   -4918199637/250000000]
[ 86668871769/5000000000   13590979089/500000000                       3 -23235494271/1000000000]
[   9145312787/500000000                       3   14409020911/500000000   -5152627489/500000000]
[  -4918199637/250000000 -23235494271/1000000000   -5152627489/500000000   74628867029/500000000]

that are both positive definite.

In the end  Q_i = B_i^T  M_i  B_i  and hence  Q_i is a positive semidefinite matrix.




To compile the flag algebra program, use the enclosed Makefile. A C++ compiler is needed.
The calculation can be done by running
./a.out -n 4 -ub

Sage calculation can be performed using by running sage and then executing 
load('rounding_exact.py')
The expected output is

sage: load('rounding_exact.py')
Using provided eigenvectors for block 0
Changing base of block 0 using 2 eigenvector(s) for zero
Done with 0
Using provided eigenvectors for block 1
Changing base of block 1 using 1 eigenvector(s) for zero
Done with 1
Writing altered.dat-s  - may be slow
Solving altered.dat-s using CSDP
Success: SDP solved
Primal objective value: -1.9200000e+02 
Dual objective value:   -1.9200000e+02 
Relative primal infeasibility: 9.17e-15 
Relative dual infeasibility: 1.93e-10 
Real Relative Gap: 8.42e-11 
XZ Relative Gap: 7.64e-10 
DIMACS error measures: 9.17e-15 0.00e+00 3.01e-10 0.00e+00 8.42e-11 7.64e-10

If solution is too different from -192 then you have a bad luck :-(
Loading altered problem and solution
Guessed 8 tight graphs
Min of denisty vector for original solution is -192.000000032 and we hope for -192
Constructing matrix of constriants for tight graphs
Rank of A is 7
Creating and testing entry-wise rounded solution
Min of denisty just rounded vector is -192.000000112 and we hope for -192
Pivots are (0, 1, 2, 3, 4, 7, 8)
Solving for pivot variables
Differences in solved variables compared to rounded values (should be small)
Difference: -1e-09
Difference: -3e-10
Difference: -2.32e-08
Difference: -8.8e-09
Difference: 1.72e-08
Difference: -1.6e-08
Difference: -1e-08
Checking the FINAL solution
Min of denisty vector is -192.0 and we hope for -192
Rounding successfull!!
Testing if the rounded solution is positive definite
Block 0 is positive definite
Block 1 is positive definite
Block 2 is positive definite
Congratulatins! Rounding succeeded








==> anc/round_particular_P4.sage <==
load('rounding_exact.sage')
p=FAProblem('SDP_n4_UB_F_edges2orientedblind__objective_P4.txt.dat-s')


optimal_value=-192  # What we think is the right solution
zerovectors=[[[3,0,2,0],[2,1,0,1]],[[1,1,1,1,1]]]

load("rounding_exact.sage")



newp=p.change_base(zerovectors)

# This rounding creates a projection and round that afterwards.

write_problem_file('altered_P4.dat-s',newp)
    
print "Solving altered_P4.dat-s using CSDP"
    #print subprocess.Popen("~/bin/csdp altered_P4.dat-s altered_P4.dat-s.result",shell=True,stdout=subprocess.PIPE).communicate()[0]
print subprocess.Popen("csdp altered_P4.dat-s altered_P4.dat-s.result",shell=True,stdout=subprocess.PIPE).communicate()[0]
print "If solution is too different from",optimal_value,"then you have a bad luck :-("
    


pa = FAProblem("altered_P4.dat-s")
pa.perform_rounding(optimal_value)


solutionRounded = (2, 46049465833/10000000000, 296205213/9765625, 53950534167/2500000000, 86668871769/5000000000, 9145312787/500000000, -4918199637/250000000, 13590979089/500000000, 3, -23235494271/1000000000, 14409020911/500000000, -5152627489/500000000, 74628867029/500000000)

M = linearToMatrix(3,[2, 4, 0], solutionRounded)

if M[0].is_positive_definite() and M[1].is_positive_definite():
    print "Provided solution is positive definite"


if min(checkSolution(pa.problem, solutionRounded)) == -192:
    print "Solution success"




==> anc/round_particular_P5.sage <==
load('rounding_exact.sage')
p=FAProblem('SDP_n5_UB_F_edges2orientedblind__objective_P5.txt.dat-s')


optimal_value=-5  # What we think is the right solution
extremalVectors=[
                 [[4,0,0,0,0,0,0,0,0,0,2,0,0,0],[3,0,0,1,1,0,0,0,0,0,0,0,0,1],[2,0,0,2,2,0,0,0,0,0,0,0,0,0],[3,0,1,0,0,1,0,0,0,0,0,0,1,0],[3,1,0,0,0,0,1,0,0,0,0,1,0,0],[3,0,0,0,0,0,0,1,1,1,0,0,0,0],[2,0,2,0,0,2,0,0,0,0,0,0,0,0],[2,2,0,0,0,0,2,0,0,0,0,0,0,0]]
                 ,[[1,1,1,1,0,0,0,1,0,0,0,0,0,0,1,0,0,0],[1,1,1,0,1,0,1,0,0,0,0,0,0,0,0,1,0,0]]
                 ,[[2,1,1,0,0,0,0,0,0,1,1,0,0,0]]
                 ,[[1,1,1,0,0,0,0,1,1,1,0,0,0]]
                 ,[]
                 ,[[12,4,8,4,2,4,2,0]]]

file = 'altered_P5.dat-s'


newp=p.change_base(extremalVectors)
write_problem_file('altered_P5.dat-s',newp)
print "Solving",file,"altered_P5.dat-s using CSDP"
print subprocess.Popen("csdp "+file+" " + file+".result",shell=True,stdout=subprocess.PIPE).communicate()[0]
print "If solution is too different from",optimal_value,"then you have a bad luck :-("


pa = FAProblem(file)
pa.perform_rounding(optimal_value)

output = open(file+".rounded.pkl",'wb')
pickle.dump( pa.solutionRounded, output)
output.close()


input = open(file+".rounded.pkl",'rb')
solutionRounded = pickle.load(input)
input.close()
x = checkSolution(pa.problem,solutionRounded)
print "if ", min(x), " == ", optimal_value, " everything is good"

#pa.perform_rounding(optimal_value)




==> anc/round_particular_P6.sage <==
load('rounding_exact.sage')
p=FAProblem('SDP_n6_UB_F_edges2orientedblind__objective_P6.txt.dat-s')


optimal_value=-720  # What we think is the right solution
extremalVectors=[[[5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0],[4,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0],[3,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[4,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0],[4,0,0,0,0,1,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0],[3,0,0,0,1,1,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[3,0,0,1,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0],[3,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[3,0,0,0,0,2,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[3,0,0,1,0,1,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0],[4,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0],[4,0,0,0,0,0,1,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0],[3,0,0,0,1,0,1,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[3,0,1,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0],[4,0,0,0,0,0,0,1,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1],[4,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0],[3,1,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0],[3,0,0,0,1,0,0,1,0,0,0,0,0,0,1,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[3,0,0,1,0,0,0,0,1,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[3,1,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0],[3,1,0,0,0,0,0,0,0,0,1,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0],[3,0,1,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0],[3,0,0,1,0,0,0,0,0,1,0,0,1,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[3,0,1,0,0,0,0,0,0,0,1,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[3,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[3,0,0,0,0,0,2,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[3,0,1,0,0,0,1,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0],[3,0,0,0,0,0,0,2,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[3,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[3,1,0,0,0,0,0,1,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0],[3,0,1,0,0,0,0,0,1,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0],[3,1,0,0,0,0,0,0,0,1,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0],[3,1,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,1,0,0,0,0,0,0,0,0,0,0,0,0,0]],[[2,1,1,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[2,1,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0],[1,1,1,1,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[2,1,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0],[2,1,1,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0]],[[2,1,1,0,0,0,0,0,0,0,1,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0],[1,1,1,0,0,0,0,0,0,1,1,0,0,0,0,1,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[2,1,0,0,0,0,0,0,0,1,0,0,0,0,1,1,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0]],[[1,1,1,0,0,0,1,0,0,1,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0],[1,1,1,0,0,1,0,0,0,0,1,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0]],[[3,1,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,1,0]],[[2,1,1,0,1,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0]],[],[[0,1,1,1,1,0,1,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0],[0,1,1,1,1,1,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0]],[],[],[[1,1,1,0,0,0,0,0,0,1,1,0,1,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0]],[],[[3,0,0,0,0,0,0,0,0,1,1,0,0,0,0,1,1,0,0,0,0,0,0,0,0,0]],[],[[2,1,1,0,0,0,0,0,0,0,0,1,1,1,0,0,0,0,0,0,0,0,0]],[],[],[[19,6,0,0,0,0,0,12,0,0,0,0,0,0,4,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,2,0,0,0,0],[14,2,4,4,2,1,2,0,1,2,0,2,4,0,0,0,2,2,0,0,0,2,0,0,0,0,0,0,0,0,0,0,2,0,2,0,0,0,0,1,0,0,0,0,0],[9,0,6,6,4,2,4,0,2,2,2,2,0,2,0,0,0,0,0,0,4,2,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0]],[[5,6,6,4,4,1,1,2,1,2,1,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,2,2,0,0,0,2,2,2,0,0,0,0,0,0,0,0]],[[133,126,42,42,0]]]

file = 'altered_P6.dat-s'


newp=p.change_base(extremalVectors)
write_problem_file(file,newp)
print "Solving",file,"altered_P5.dat-s using CSDP"
print subprocess.Popen("csdp "+file+" " + file+".result",shell=True,stdout=subprocess.PIPE).communicate()[0]
print "If solution is too different from",optimal_value,"then you have a bad luck :-("


pa = FAProblem(file)
pa.perform_rounding(optimal_value)

output = open(file+".rounded.pkl",'wb')
pickle.dump( pa.solutionRounded, output)
output.close()


input = open(file+".rounded.pkl",'rb')
solutionRounded = pickle.load(input)
input.close()
x = checkSolution(pa.problem,pa.solutionRounded)
print "if ", min(x), " == ", optimal_value, " everything is good"

#pa.perform_rounding(optimal_value)




==> anc/rounding_exact.sage <==
#!/bin/usr/sage 
"""
This is program written in sage for rounding exact solutions from flag algebra computations.
Does not do everything, but can do something if you are lucky.
In general, you need to provide
 - SDP program  dat-s and its solution dat-s.result from CSDP
 - eigenvectors corresponding to zero eigenvalues of matrices in the solution.

NOTE: SDP program needs to have ALL entries integers. So before rounding, you need
to multiply the objective function or constraints accordingly. This is because the
rounding is done over integers to avoid rounding errors.

The rounding procedure is trying to guess graphs, where the CSDP program
must be tight. Usually, subgraphs of the extremal example. You may provide them
or hope the program can guess them right.

Few more notes:
 - solutions can be seen as matrices but also as one long vector
   during rounding, we look at the solution as a long vector.


cat altered.dat-s.solution | sed -n '/yMat/,$p' | sed 's/}$/],/g' | sed 's/}/]/g'| sed 's/{/[/g'  | grep -v '=' | sed 's/^ *\[ *$/yMat = \[/' | sed 's/^],$/]/' > altered.dat-s.solution.py
 
"""

import numpy
import subprocess
import sys
import pickle  # for saving/loading the rounded matrices



field=Integer
################################################################################### UTILITIES
# Reads the whole problem as integer program
# the program has to be integral. This is a hack
# for SDP programs that were solved without scaled objective
# and are expensive to resolve
def read_problem_file(filename,constants_rescale=1,constraint_from=0, constraint_to=10000000):
    f = open(filename, 'r')

    line = f.readline()
    line = line.strip()
    num_constraints = int(line)

    line = f.readline()
    line = line.strip()
    num_blocks = int(line)

    line = f.readline()
    parts = line.split()
    block_sizes = []
    for part in parts:
        block_sizes.append(int(part))

    line = f.readline()
    parts = line.split()

    constants = []
    used_constraints=0
    if constants_rescale == 1:
        for i in xrange(num_constraints):
           if i >= constraint_from and i < constraint_to:
               constants.append(field(parts[i]))
               used_constraints += 1
    else:
        for i in xrange(num_constraints):
           if i >= constraint_from and i < constraint_to:
               constants.append(field(int(float(parts[i])*constants_rescale+0.5)))
               used_constraints += 1

    # blocks that are integer numbers right away
    blocks = []
    for size in block_sizes:
        if size < 0:
            #block = [ matrix(ZZ,1,-size) for x in range(num_constraints+1) ]
            block = [ matrix(ZZ,1,-size) for x in range(used_constraints+1) ]
        else:
            block = [ matrix(ZZ,size,size, sparse=True) for x in range(used_constraints+1) ]
            #block = [ matrix(ZZ,size,size, sparse=True) for x in range(num_constraints+1) ]
            #block = [ matrix(QQ,size,size) for x in range(num_constraints+1) ]
        blocks.append(block)


    while True:
        line = f.readline()
        if len(line) == 0:
            break
        parts = line.split()
        if len(parts) == 0:
            continue
        constraint = int(parts[0])
        # Read also a bit arround to accommodate for mistakes..
        # Blocks are shifted by one
        #if constraint <= constraint_from or constraint > constraint_to:
        #    continue
        block_num = int(parts[1])
        row = int(parts[2])
        column = int(parts[3])
        if constants_rescale == 1:
            value = field(parts[4])
        else:
            value = field(float(parts[4])*constants_rescale)

        if block_sizes[block_num - 1] < 0:
            blocks[block_num - 1][constraint-constraint_from][0, column - 1] += value
        else:
            blocks[block_num - 1][constraint-constraint_from][row - 1, column - 1] += value
            if row != column:
                blocks[block_num - 1][constraint-constraint_from][column - 1, row - 1] += value

    problem = dict()
    problem['num_constraints'] = used_constraints
    problem['num_blocks'] = num_blocks
    problem['block_sizes'] = block_sizes
    problem['blocks'] = blocks
    problem['constants'] = constants
    f.close()
    return problem


def write_problem_file(filename, problem):
    f = open(filename, 'w')

    num_constraints = problem['num_constraints']
    num_blocks = problem['num_blocks']
    block_sizes = problem['block_sizes']
    blocks = problem['blocks']
    constants = problem['constants']

    f.write("%d\n" % num_constraints)
    f.write("%d\n" % num_blocks)
    for size in block_sizes:
        f.write("%d " % size)
    f.write("\n")

    for constant in constants:
        f.write("%.13g " % constant)
    f.write("\n")

    def print_row():
        if value != 0:
            f.write("%d %d %d %d %.13g\n" % (constraint, block_num + 1, row + 1, column + 1, value))

    for constraint in xrange(num_constraints + 1):
        for block_num in xrange(num_blocks):
            block_size = block_sizes[block_num]
            if block_size < 0:
                for column in xrange(-block_size):
                    row = column
                    #print 'Writing',block_num,column,constraint
                    value = blocks[block_num][constraint][0,column]
                    print_row()
            else:
                d = blocks[block_num][constraint].dict()
                #d = blocks[block_num][constraint].dict(copy=False)
                for entry in d:
                    row = entry[0]
                    column = entry[1]
                    if column < row:
                        continue
                    value = d[entry]
                    print_row()
                #                for row in xrange(block_size):
                #                    for column in xrange(row, block_size):
                #                        value = blocks[block_num][constraint][row,column]
                #                        print_row()

    f.close()



# This reads the solution file - but only the primal. Dual is being ignored
# and it would waste space anyway. The problem is read as real numbers - because
# we 
def read_solution_file(filename, problem):
    f = open(filename, 'r')

    num_constraints = problem['num_constraints']
    num_blocks = problem['num_blocks']
    block_sizes = problem['block_sizes']

    Y = numpy.zeros([num_constraints], float)
    line = f.readline()
    parts = line.split()
    for i in xrange(num_constraints):
        Y[i] = float(parts[i])

    Primal = []
    Dual = []


    # ignore Dual ############################ We work only with primal anyway

    for block_num in xrange(num_blocks):
        if block_sizes[block_num] < 0:
            Primal.append(matrix(RDF, 1, -block_sizes[block_num]))
            #Dual.append(numpy.zeros([1, -block_sizes[block_num]], float))
        else:
            Primal.append(matrix(RDF, block_sizes[block_num], block_sizes[block_num]))
            #Dual.append(numpy.zeros([block_sizes[block_num], block_sizes[block_num]], float))

    while True:
        line = f.readline()
        if len(line) == 0:
            break
        parts = line.split()
        if len(parts) == 0:
            continue
        constraint = int(parts[0])
        block_num = int(parts[1])
        row = int(parts[2])
        column = int(parts[3])
        value = float(parts[4])

        if constraint == 2:
            block = Primal[block_num - 1]
        else:
            continue
            #block = Dual[block_num - 1]

        if block_sizes[block_num - 1] < 0:
            block[0, column - 1] += value
        else:
            block[row - 1, column - 1] += value
            if row != column:
                block[column - 1, row - 1] += value


    solution = dict()
    solution['Y'] = Y
    solution['Primal'] = Primal
    solution['Dual'] = Dual
    return solution


def calculateIndexes(problem):
    indexes = [] # matrix containing indeces for variables
    blocks = len(problem['blocks']) 
    cnt = 0
    for b in range(blocks):
        blocksize = problem['block_sizes'][b]
        if blocksize == -problem['num_constraints']-1:
            indexes.append(-1)
            continue
        if blocksize > 0:
            MS = MatrixSpace(QQ,blocksize)
            indexes.append(MS())
            for i in range(blocksize):
                for j in range(i,blocksize):
                     indexes[b][j,i] = indexes[b][i,j] = cnt
                     cnt = cnt+1
        if blocksize < 0:
            MS = MatrixSpace(QQ,1,-blocksize)
            indexes.append(MS())
            for i in range(-blocksize):
                indexes[b][0,i] = cnt
                cnt = cnt+1
    return indexes


def checkSolution(problem, variables, QQField=QQ, indexes=[], testconstraints=[], verbose=false):
   """Evaluates problem (program) with variables. It works as a test if you want to see if your
   solution is any good.
   """
   num_constraints = problem['num_constraints']
   num_blocks = problem['num_blocks']
   block_sizes = problem['block_sizes']
   blocks = problem['blocks']
   constants = problem['constants']
   
   if len(indexes) == 0:
       indexes = calculateIndexes(problem)
   
   if len(testconstraints) == 0:
        testconstraints = range(num_constraints)
   
   constantsVector = vector(QQField,constants)
   constantsVector = vector(QQField,constantsVector)

   RoundingLinearSystemVariableNumber = len(variables)   
   densityVector = [0] * len(constants)
   for i in testconstraints:
      #OriginalProbelmMatrix = matrix(QQField, 1, RoundingLinearSystemVariableNumber, sparse=True)
      VariablesDotBlocks =  QQField(0);
      for index in range(num_blocks):          
          size = block_sizes[index]
          if size > 0:
                d = blocks[index][i+1].dict()
                for entry in d:
                    x = entry[0]
                    y = entry[1]
                    if x < y:
                        continue
                    if x == y:
                        #OriginalProbelmMatrix[0, indexes[index][x,y] ] = d[entry] # blocks[index][i+1][x,y]
                        VariablesDotBlocks += variables[ indexes[index][x,y] ] * d[entry]
                    else:
                        #OriginalProbelmMatrix[0, indexes[index][x,y] ] = 2*d[entry] # 2*blocks[index][i+1][x,y] 
                        VariablesDotBlocks += 2 * variables[ indexes[index][x,y] ] * d[entry]
          if size < 0 and -size != num_constraints+1:
              for x in range(-size):
                  #OriginalProbelmMatrix[0, indexes[index][0,x] ] = blocks[index][i+1][0,x]
                  VariablesDotBlocks += variables[ indexes[index][0,x] ] * blocks[index][i+1][0,x]
          
      #densityVector[i] =  constantsVector[i] - (OriginalProbelmMatrix * variables)[0]
      densityVector[i] =  constantsVector[i] - VariablesDotBlocks
   #densityVector = constantsVector - OriginalProbelmMatrix * variables
   return densityVector


# Function to write Ping's solution 
def printLinear(linear,denominator):
    sys.stdout.write('denominatorLinear='+str(denominator)+'\n')
    sys.stdout.write('solutionLinear=[')
    for i in range(len(linear)):
        if i != 0:
            sys.stdout.write(', ')
        sys.stdout.write(str(linear[i]*denominator))
    sys.stdout.write(']')
    sys.stdout.write('\n]')

def printMatrix(roundedMatrices,denominator):
    sys.stdout.write('denominatorLinear='+str(denominator)+'\n')
    sys.stdout.write('solutionLinear=[')
    for b in range(len(roundedMatrices)):
        if b != 0:
            sys.stdout.write(',\n')
        for i in range(len(roundedMatrices[b][0])):
            for j in range(i,len(roundedMatrices[b][0])):
                if i != 0 or j != 0: 
				   sys.stdout.write(', ')
                sys.stdout.write(str(roundedMatrices[b][i,j]*denominator))
    sys.stdout.write(']')
    sys.stdout.write('\n]')


def caculateDim(problem):
    dim = []  # may be negative 
    for i in range(len(problem['blocks'])):
        blocksize=problem['block_sizes'][i]
        # Slack variables
        if (blocksize == -problem['num_constraints']-1):
            dim.append(0)
            continue
        dim.append(blocksize)
    return dim


def linearToMatrix(blocks,dim,linearSolution,QQField=QQ):
   M=[]
   cnt = 0
   for b in range(blocks):
       if dim[b] > 0:
           MS = MatrixSpace(QQField,dim[b])
           M.append(MS())
           for i in range(dim[b]):
               for j in range(i,dim[b]):
                   M[b][j,i] = M[b][i,j] = linearSolution[cnt]
                   cnt=cnt+1
       if dim[b] < 0:
           MS = MatrixSpace(QQField,1,-dim[b])
           M.append(MS())
           for i in range(-dim[b]):
                   M[b][0,i] = linearSolution[cnt]
                   cnt=cnt+1
       if dim[b] == 0:
           MS = MatrixSpace(QQField,0,0)
           M.append(MS())
 
   return M

def linearToMatrixP(problem,linearSolution,QQField=QQ):
    return linearToMatrix(len(problem['blocks']), caculateDim(problem), linearSolution, QQField)


def matrixToLinear(blocks,dim,M,QQField=QQ):
   variables = 0
   for b in range(blocks):
      variables += (dim[b]*(dim[b]+1))/2
   L=vector(QQField,int(variables))
   cnt = 0
   for b in range(blocks):
       for i in range(dim[b]):
           for j in range(i,dim[b]):
               L[cnt] = M[b][j,i]
               cnt=cnt+1
   return L

############################################################################ end of utilities

class FAProblem:
    """Contains problem and solution"""


    def __init__(self,filename):
        """Initialization"""

        self.data = []
        self.problem=None
        self.solution=None
        self.solnMatrix=None

        self.tightgraphs=[]
        self.tightgraphsIDS=[]
        self.extraTight=[]
        self.projectionMatrices=[]
        
        self.filename=filename
        
        if filename != "":
            self.problem=read_problem_file(self.filename)
            self.solution=read_solution_file(self.filename+".result",self.problem)
            self.solnMatrix = self.solution['Primal']

        self.tightgraphsIDS = None

    def reinit(self,problem,solution):
        """Initialization"""
        
        self.data = []
        self.problem=problem
        self.solution=solution
        self.solnMatrix=self.solution['Primal']
        
        self.tightgraphs=[]
        self.tightgraphsIDS=[]
        self.extraTight=[]
        self.projectionMatrices=[]
        
        self.filename="unknown"

        self.tightgraphsIDS = None


    def test_ranks(self):
        """Testing ranks of matrices in the solution"""
        block_sizes=self.problem['block_sizes']
        nextBlock = 0
        for idA in range(len(self.solnMatrix)):
            # These are slack variables - do not care about these guys
            if -block_sizes[idA] == self.problem['num_constraints']+1:
                continue
            A = self.solnMatrix[idA]
            # Do not bother with matrices that are not squares
            # they do not need any special attention
            if not A.is_square():
                continue
            # Now test rank of A
            print "Block",idA,"of size",A.ncols(),"has rank",A.rank()



    def test_zero_eigenvalues(self):
        """Prints smallest eigenvalue for every block of solution."""
        global problem
        global solutionMatrix
        block_sizes=self.problem['block_sizes']
        nextBlock = 0
        for idA in range(len(self.solnMatrix)):
            # These are slack variables - do not care about these guys
            if -block_sizes[idA] == self.problem['num_constraints']+1:
                continue
            A = self.solnMatrix[idA]
            # Do not bother with matrices that are not squares
            # they do not need any special attention
            if not A.is_square():
                continue
            # Now we try to find all eigenvalues that are small
            zero_eigenvalues=[]
            smallest_ev = -1
            for ev in A.eigenvectors_right():
                if (smallest_ev == -1 or abs(ev[0]) < smallest_ev):
                    smallest_ev = abs(ev[0])
                if (abs(ev[0]) < 0.0001):
                    zero_eigenvalues.append(abs(ev[0]))
            print "Block",idA,"has smallest eigenvalue",smallest_ev

    # Prints ten smallest eigenvalues in block idA
    # This is usefull 
    def test_block(self,idA):
        block_sizes=self.problem['block_sizes']
        A = self.solnMatrix[idA]
        if not A.is_square():
            print "Not a square matrix"
            return
        X = sorted([ real_part(ev[0]) for ev in A.eigenvectors_right()])
        print X[0:min(len(X),10)]
        return X







    # Try to identify tight graphs
    # This is a sanity check - should not be changing when removing types
    # returns lists that contain 3 elemets:
    # 1... value of slack variable.  Slack = 0 means tight graph
    # 2... value in dual. Dual >= means tight graph (appears in extremal construction)
    # 3... ID in order of the graph
    # can be sorted using
    #  sa=sorted(x, key = lambda y: y[0])
    #  sa=sorted(x, key = lambda y: y[1])
    #
    def guess_tight_graphs(self,threshold = 0.000001):
        block_sizes=self.problem['block_sizes']
        self.tightgraphs=[]
        self.tightgraphsIDS=[]
        tightlist=[]
        # test if zero in primal vector
        for idA in range(len(self.solnMatrix)):
            # These are slack variables - do not care about these guys
            if -block_sizes[idA] == self.problem['num_constraints']+1:
                A = self.solnMatrix[idA] 
                # Notice that solnMatrix[idA][0,0] contains the extra variable for
                # objective function. So the first slack is at solnMatrix[idA][0,1]
                for i in range(self.problem['num_constraints']):
                    self.tightlist.append([A[0,i+1],self.solution['Y'][i],i])
                    #tightlist.append([A[0,i+1],solution['Y'][i],density_in_blowup(i),i])
                    if A[0,i+1] < threshold:
                        print 'tight',i,tightlist[i]
                        self.tightgraphs.append(1)
                        self.tightgraphsIDS.append(i)
                    else:
                        self.tightgraphs.append(0)
                        print 'loose',i,tightlist[i]
                print "idA=",idA
                break
        return tightlist
        # test if non-zero in dual vector. It is slightly unprecise
        # as it only works for complementary slackness
        '''
        for i in range(len(solution['Y'])):
            if solution['Y'][i] > 0.0000001:
                tightgraphs.append(1)
                tightgraphsIDS.append(i)
            else:
                tightgraphs.append(0)
        '''



    # Copies problem and does a base change based on zero vectors.
    # Zero vectors are vectors we believe are zero eigenvectors of
    # blocks in the problem matrix. If we find them all, it would
    # be possible that CSDP returns to us a matrix that is positive
    # definite instead of positive semidefinite and it becomes much
    # easier to round.
    #
    def change_base(self,zerovectors,printstuff=True,inPlace=False):
        global problem
        global solutionMatrix
        if printstuff:
            print "Making a copy"
        if inPlace:
            newproblem = self.problem
        else:
            newproblem = deepcopy(self.problem);
        block_sizes=self.problem['block_sizes']
        nextBlock = 0
        self.projectionMatrices=[]
        if printstuff:
            print "Processing"
        for idA in range(len(self.solnMatrix)):
            if -block_sizes[idA] == self.problem['num_constraints']+1:
                continue
            A = self.solnMatrix[idA]
            # Do not bother with matrices that are not squares
            # they do not need any special attention
            # Or if they are just constants...
            if not A.is_square() or (1 == A.nrows() == A.ncols()):
                #newproblem['blocks'] = newproblem['blocks']+[problem['blocks'][idA]]
                continue

            if len(zerovectors) < nextBlock:
                print "Not enought zero vectors"
                return
            if len(zerovectors[nextBlock]) > 0:
                if printstuff: print "Changing base of block",idA,"of size",newproblem['block_sizes'][idA],"using",len(zerovectors[nextBlock]),"eigenvector(s) for zero"
                V = Matrix(zerovectors[nextBlock],sparse=True)
                # Orthogonal complement of our eigenvector
                RestBase = V.right_kernel_matrix().sparse_matrix()
                
                self.projectionMatrices.append(RestBase)
                
                #print "Base orthogonal to zerovector: T="
                #print RestBase
                #print RestBase*A*RestBase.transpose()
        
                for idX in range(len(newproblem['blocks'][idA])):
                    newproblem['blocks'][idA][idX] = RestBase*newproblem['blocks'][idA][idX]*RestBase.transpose()
                newproblem['block_sizes'][idA] = newproblem['blocks'][idA][idX].nrows()
        
                if printstuff: print "Block",idA,"has size",newproblem['blocks'][idA][idX].nrows()
                #newproblem['block_sizes'][idA] -= len(zerovectors[nextBlock])
       

                #normZ = vector(zerovector).norm()
                #normalZ = [ float(y/normZ) for y in zerovector ]
                #print "Normalized eigenvector for zero:",normalZ
                #T = Matrix([[ float(y) for y in z/z.norm()] for z in RestBase.rows()]+[normalZ])
                #T = Matrix(RestBase.rows()+[zerovector])
                #print "Matrix T*A*T^T="
                #print T*A*T.transpose()
                #X = Matrix(RestBase.rows()+[zerovector]).transpose()
                #print X
                #print X.inverse()*A*X
            else:
                print "Block",idA,"has no zero eigenvalues."
                self.projectionMatrices.append(None)
            nextBlock+=1
            #print "Done with",idA
        return newproblem

# Copies problem and does a base change based on zero vectors.
# Zero vectors are vectors we believe are zero eigenvectors of
# blocks in the problem matrix. If we find them all, it would
# be possible that CSDP returns to us a matrix that is positive
# definite instead of positive semidefinite and it becomes much
# easier to round.
#
    def change_base_using_projectionMatrices(self,projectionMatrices,printstuff=True,inPlace=False):
        if printstuff:
            print "Making a copy"
        if inPlace:
            newproblem = self.problem
        else:
            newproblem = deepcopy(self.problem);
        block_sizes=self.problem['block_sizes']
        self.projectionMatrices = projectionMatrices
        nextBlock = 0
        if printstuff:
            print "Processing"
        for idA in range(len(self.solnMatrix)):
            if -block_sizes[idA] == self.problem['num_constraints']+1:
                continue
            A = self.solnMatrix[idA]
            # Do not bother with matrices that are not squares
            # they do not need any special attention
            # Or if they are just constants...
            if not A.is_square() or (1 == A.nrows() == A.ncols()):
                #newproblem['blocks'] = newproblem['blocks']+[problem['blocks'][idA]]
                continue
        
            if projectionMatrices[idA] != None:
                if printstuff: print "Changing base of block",idA,"of size",newproblem['block_sizes'][idA],"using prelodaded projection matrix"
                #V = Matrix(zerovectors[nextBlock],sparse=True)
                # Orthogonal complement of our eigenvector
                #RestBase = V.right_kernel_matrix().sparse_matrix()
                #self.projectionMatrices.append(RestBase)
                RestBase = projectionMatrices[idA]
                
                for idX in range(len(newproblem['blocks'][idA])):
                    newproblem['blocks'][idA][idX] = RestBase*newproblem['blocks'][idA][idX]*RestBase.transpose()
                newproblem['block_sizes'][idA] = newproblem['blocks'][idA][idX].nrows()
                
                if printstuff: print "Block",idA,"has size",newproblem['blocks'][idA][idX].nrows()
            else:
                print "Block",idA,"has no projection."
            nextBlock+=1
        return newproblem




    def perform_rounding(self,optimal_value,zerovectors=[],QQField=QQ,printstuff=True,denominator=1000000000):
        # Zerovectors may contain for each block a list of zero eigenvectors
        # QQField is usefull when used as quarticfield
        
        success=True        
        
        # Try to identify tight graphs
        if self.tightgraphsIDS == None:
            tightgraphs = []
            tightgraphsIDS = []
            for i in range(len(self.solution['Y'])):
                if self.solution['Y'][i] > 0.0000001 or i in self.extraTight:
                    tightgraphs.append(1)
                    tightgraphsIDS.append(i)
                else:
                    #print 'Not tight:',solution_alt['Y'][i]
                    tightgraphs.append(0)
        else:
            tightgraphsIDS = self.tightgraphsIDS
            tightgraphs = [0]*self.solution['Y']
            for t in tightgraphsIDS:
                tightgraphs[t] = 1
        self.tightgraphsIDS = tightgraphsIDS
        
        numtight = len(tightgraphsIDS)
        if printstuff: print "Guessed",numtight,"tight graphs"

        # Hack
        '''
        if numtight != 346:
            print "Wrong number of tight graphs!"
            return
        '''

        blocks = len(self.problem['blocks']) 

        dim = []  # may be negative 
        variables = 0


        for i in range(blocks):
            blocksize=self.problem['block_sizes'][i]
            # Slack variables
            if (blocksize == -self.problem['num_constraints']-1):
                dim.append(0)
                continue
            if (blocksize > 0):
                dim.append(self.problem['block_sizes'][i])
                variables += dim[i]*(dim[i]+1)/2
            else:
                dim.append(self.problem['block_sizes'][i])
                variables += -dim[i]

        if printstuff: print "Problem has",variables,"variables"

        zero_constraints=sum([ len(b)*len(b[0]) for b in zerovectors if len(b) > 0  ]  )
        #zero_constraints=sum([ len(b) for b in zerovectors   ]  )
        if printstuff: print "Provided additional",zero_constraints,"zero constraints"
        
        constraints = numtight+zero_constraints
        if printstuff: print "Total number of constraints is",constraints

       
        '''
        indexes = [] # matrix containing indeces for variables
        cnt = 0
        for b in range(blocks):
            #print dim[b]
            if dim[b] > 0:
                MS = MatrixSpace(QQ,dim[b])
                indexes.append(MS())
                for i in range(dim[b]):
                    for j in range(i,dim[b]):
                        indexes[b][j,i] = indexes[b][i,j] = cnt
                        cnt = cnt+1
            if dim[b] < 0:
                MS = MatrixSpace(QQ,1,-dim[b])
                indexes.append(MS())
                for i in range(-dim[b]):
                    indexes[b][0,i] = cnt
                    cnt = cnt+1
            if dim[b] == 0:
                indexes.append(-1)
        '''
        if printstuff: print "Creating indexes"
        indexes = calculateIndexes(self.problem)

        # Linearize the solution
        if printstuff: print "Linearizing solution"
        solutionX = vector(QQField, int(variables))
        cnt = 0
        for b in range(blocks):
            if dim[b] > 0:
                for i in range(dim[b]):
                    for j in range(i,dim[b]):
                        solutionX[cnt] = QQ(self.solution['Primal'][b][i,j])
                        cnt=cnt+1
            if dim[b] < 0:
                for i in range(-dim[b]):
                        solutionX[cnt] = QQ(self.solution['Primal'][b][0,i])
                        cnt=cnt+1

        self.solutionX = solutionX
        
        # ROUND
        if printstuff: print "Testing the linear solution"        
        self.densityVectorX = checkSolution(self.problem, solutionX, QQField, indexes) 
        if printstuff: print 'Min of density vector for original solution is', float(min(self.densityVectorX)),'and we hope for',float(optimal_value)
        


        if printstuff: print "Creating and testing entry-wise rounded solution"
        #   Rounding the solution:
        solutionRounded = vector(QQField,len(solutionX))
        for i in range(len(solutionX)):
            solutionRounded[i] = floor(solutionX[i]*denominator)
            solutionRounded[i] /= denominator
        self.solutionRounded = solutionRounded
        
        
        self.densityVectorR = checkSolution(self.problem, solutionRounded, QQField, indexes) 
        if printstuff: print 'Min of denisty just rounded vector is', float(min(self.densityVectorR)),'and we hope for',float(optimal_value)
        
        solutionRounded = solutionX
        
        #print 'Max of denisty vector is', float(max(densityVector))
        #print [ float(z) for z in densityVector ]

        #return  [self.densityVectorX,self.densityVectorR]

        if printstuff: print "Constructing a matrix A of constriants for tight graphs"
        MS = MatrixSpace(QQField,constraints,variables)
        A = MS(sparse=False)  # zero matrix
        #AR = matrix(RDF, constraints, variables)  # zero matrix
        Y = vector(QQField,constraints)

        # constraints for tight graphs:
        # Note that the first g=0 is the objective function
        next_constraint = 0
        for g in range(self.problem['num_constraints']):
            if tightgraphs[g] == 1:
                for b in range(blocks):
                    if dim[b] > 0:
                        #'''
                        d = self.problem['blocks'][b][g+1].dict()
                        for entry in d:
                            row = entry[0]
                            column = entry[1]
                            if column < row:
                                continue
                            value = d[entry]
                            if row == column:
                                A[next_constraint, indexes[b][row, column]] = value
                            else:
                                A[next_constraint, indexes[b][row, column]] = 2*value
                            #AR[next_constraint, indexes[b][row, column]] = value
                        '''
                        for i in range(dim[b]):
                            for j in range(dim[b]):
                                if i == j:
                                    A[next_constraint, indexes[b][i,j]] = self.problem['blocks'][b][g+1][i,j]
                                else:
                                    A[next_constraint, indexes[b][i,j]] = 2*self.problem['blocks'][b][g+1][i,j]
                        '''
                    if dim[b] < 0:
                        for i in range(-dim[b]):
                            A[next_constraint, indexes[b][0,i]] = self.problem['blocks'][b][g+1][0][i]
                            #AR[next_constraint, indexes[b][0,i]] = self.problem['blocks'][b][g+1][0][i]
                Y[next_constraint] = self.problem['constants'][g]-optimal_value  # 1 is the optimal solution
                next_constraint += 1

        #Zero constraints
        for b in range(len(zerovectors)):
            for v in zerovectors[b]:
                    if dim[b] > 0:
                        for i in range(dim[b]):
                            for j in range(dim[b]):
                                    A[next_constraint, indexes[b][i,j]] = v[j]
                                    #AR[next_constraint, indexes[b][i,j]] = v[j]
                            Y[next_constraint] = 0  
                            next_constraint += 1
                    if dim[b] < 0:
                        print "ERROR - untested" 
                        for i in range(-dim[b]):
                            A[next_constraint, indexes[b][0,i]] = v[0]
                            #AR[next_constraint, indexes[b][0,i]] = v[0]
                            Y[next_constraint] = 0  
                            next_constraint += 1
        
        if printstuff: print "A constructed of size",A.nrows(),"x",A.ncols()                      

        # Now matrix A should not be modified any more
        # it will lead to A.rank() being fast once computed once
        A.set_immutable()
        #AR.set_immutable()
        if printstuff: print "Rank of A is", A.rank()
        #if printstuff: print "A=",A

        # This is for experiments later
        self.A = A 


        # Finding linearly independent columns
        '''
        if printstuff: print "Calculating pivots of AR"
        pivots=AR.pivots()
        if printstuff: print "Pivots are",pivots
        '''
        if printstuff: print "Calculating pivots of A"
        pivots=find_pivots(A)
        self.pivots = pivots
        print "Pivots are", pivots

        '''
        global main_pivots
        pivots=main_pivots
        '''

        test_pivots(A, pivots)

        MS = MatrixSpace(QQField,constraints,len(pivots))
        X = MS()
        use_presolved = []

        for p in range(len(pivots)):
            X[:,p] = A[:,pivots[p]]

        YforX = copy(Y)
        for i in range(variables):
            if not i in pivots:
                for j in range(constraints):
                    YforX[j] -= A[j,i]*solutionRounded[i]

        self.X = X
        self.Y = Y
        self.YforX = YforX
        if printstuff: print "Solving for pivot variables"
        not_presolved=X.solve_right(YforX)


        # Round all that are not presolved
        if printstuff: print "Differences in solved variables compared to rounded values (should be small)"
        for p in range(len(pivots)):
            if printstuff: print "Difference:",float(solutionRounded[pivots[p]]-not_presolved[p])
            solutionRounded[pivots[p]] = not_presolved[p]


        if printstuff: print "Checking the FINAL solution"
        densityVector = checkSolution(self.problem, solutionRounded,QQField,indexes) 
        if printstuff:
            print 'Min of denisty vector is', float(min(densityVector))
            print 'which is exact', min(densityVector)
            print ' and target is',optimal_value
        #print 'Max of denisty vector is', float(max(densityVector))
        self.solutionRoundedValue=float(min(densityVector))

        # These are the variables that violate the constriants
        violators=[]
        for i in range(len(densityVector)):
            if densityVector[i] < optimal_value:
                violators.append(i)

        if len(violators) == 0:
            if printstuff: 
                print "Rounding successful!!"
                print "Solution is tight on the following"
                print [ i for i in range(len(densityVector)) if densityVector[i] == optimal_value]
        else:
            if printstuff: print "Violated constriants:",violators
            success=False



        if printstuff: print "Testing if the rounded solution is positive definite"
        M=linearToMatrix(blocks,dim,solutionRounded,QQField)
        self.solutionRounded = solutionRounded
        self.solutionRoundedM = M
        
        for i in range(len(M)):
            B = M[i]
            if B.is_square() and B.ncols() >= 1:
                if B.is_positive_definite():
                    if printstuff:
                        if QQField == QQ:
                            print "Block",i,"is positive definite"
                                #print "min eigval is",float(min(B.eigenvalues())) # this takes long time
                        else:
                            print "Block",i,"is positive definite"
                else:
                    if printstuff:
                        if QQField == QQ:
                            print "Block",i,"IS NOT POSITIVE DEFINITE, min eigval is",float(min(B.eigenvalues()))
                        else:
                            print "Block",i,"is IS NOT POSITIVE DEFINITE"
                    success=False
            else:
                for j in range(B.ncols()):
                    if B[0,j] < 0:
                        if printstuff: print "Block",i,"IS NOT POSITIVE DEFINITE"
                        success=False

        if success:
            if printstuff: 
                print "Congratulatins! Rounding succeeded"
        else:
            if printstuff: print "Rounding failed"


        return success

    # zero vectors should correspond to the zero eigenvectors
    # we do a test by multiplying the corresponding vectors and matrices
    # and see what is happening.
    def test_zerovectors(self, zerovectors):
        block_sizes=self.problem['block_sizes']
        nextBlock = 0
        for idA in range(len(self.solnMatrix)):
            if -block_sizes[idA] == self.problem['num_constraints']+1:
                continue
            A = self.solnMatrix[idA]
            # Do not bother with matrices that are not squares
            # they do not need any special attention
            if not A.is_square():
                continue
        
            if len(zerovectors) <= nextBlock:
                print "Not enought zero vectors, missing for block",nextBlock
                return
            if len(zerovectors[nextBlock]) > 0:
                for v in range(len(zerovectors[nextBlock])):
                    Av = A*vector(zerovectors[nextBlock][v])
                    print 'Block',idA,"provided zero vector id",v,"gives when mutliplied with block  max value",max([max(Av),-min(Av)])
            #else:
            #    print "Block",idA,"has no zero eigenvalues."
            nextBlock+=1



#unlabeled_flags=[]
# requires one flag per line. Nice in order.
def load_unlabeled_flags(fname, fsize):
    #global unlabeled_flags
    unlabeled_flags=[]
    with open(fname) as f:
        content = f.readlines()
        # remove whitespace characters like `\n` at the end of each line
        content = [x.strip() for x in content]
        for s in content:
            if int(s[0]) == fsize:
                unlabeled_flags.append(s)
    return unlabeled_flags



# Computes density of a graph in blow-up. This is somewhat slow
# as it is using external flag program
def density_in_blowup(fID):
    global unlabeled_flags
    global blow_up
    data=subprocess.Popen("./a.out -FinbupH '{}'  '{}' 2>/dev/null".format(unlabeled_flags[fID], blow_up),shell=True,stdout=subprocess.PIPE).communicate()[0].strip()
    return float(data[9:])

# This is good for getting a list of graphs that should be tight
def tight_in_blowup(unlabeled_flags, blow_up):
    tight_graphs=[]
    for i in range(len(unlabeled_flags)):
        result=subprocess.Popen("./a.out -eFinbupH '{}'  '{}' 2> /dev/null | sed 's/F in blowup of H: //'".format(unlabeled_flags[i], blow_up),shell=True,stdout=subprocess.PIPE).communicate()[0][0]
        if result == '1':
            tight_graphs.append(i)
    return tight_graphs

# Tests if pivots are indeed pivots for matrix A
# Just take the submatrix with the right columns and check the rank
def test_pivots(A, pivots):
    if A.rank() != len(pivots):
        print "Expected that",A.rank(),'==',len(pivots)
        

    B = matrix(QQ, A.nrows(), len(pivots))
    for row in range(A.nrows()):
        for column in range(len(pivots)):
            B[row,column] = A[row,pivots[column]]
    rank = B.rank()
    if rank != A.rank():
        print "Wrong rank",rank,'expected',A.rank()
        return False

    #Now test each pivot separately
    
    return True

def create_B(A, pivots):
    B = matrix(QQ, A.nrows(), len(pivots)+1)
    for row in range(A.nrows()):
        for column in range(len(pivots)):
            B[row,column] = A[row,pivots[column]]
    return B

def find_pivots(A,printstuff=False):
    pivots=[0]
    goalRank = A.rank() 
    B = create_B(A, pivots)
    for c in range(1,A.ncols()):
        if printstuff: print "Testing column",c,"out of",A.ncols(),"found",len(pivots),"so far, goal is",goalRank
        lastB = B.ncols()-1
        for row in range(A.nrows()):
            B[row,lastB] = A[row,c]
        if B.rank() == B.ncols():
            pivots.append(c)
            if len(pivots) == goalRank:
                break
            B  = create_B(A, pivots)
    return pivots

def rounding_help():
    print "This program helps create rounding"


==> anc/run.sh <==
#!/bin/bash

# compile flag.cpp
# make 
# ./a.out -n 4 -ub -obj F_edges2orientedblind__objective_P4.txt	

# round the solution 
# 
# sage round_particular_P4.sage


echo "Running mesh opt" 
g++ mesh-opt.cpp -Wall -O3 -o mesh-opt && ./mesh-opt

echo "Checking flag algebra"
sage check_P4.sage



